Defect Prediction Guided Search-Based Software Testing

Today, most automated test generators, such as search-based software testing (SBST) techniques focus on achieving high code coverage. However, high code coverage is not sufficient to maximise the number of bugs found, especially when given a limited testing budget. In this paper, we propose an automated test generation technique that is also guided by the estimated degree of defectiveness of the source code. Parts of the code that are likely to be more defective receive more testing budget than the less defective parts. To measure the degree of defectiveness, we leverage Schwa, a notable defect prediction technique. We implement our approach into EvoSuite, a state of the art SBST tool for Java. Our experiments on the Defects4J benchmark demonstrate the improved efficiency of defect prediction guided test generation and confirm our hypothesis that spending more time budget on likely defective parts increases the number of bugs found in the same time budget.

==> figures/DateTimeZoneB.java <==
/*
 *  Copyright 2001-2013 Stephen Colebourne
 *
 *  Licensed under the Apache License, Version 2.0 (the "License");
 *  you may not use this file except in compliance with the License.
 *  You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 *  Unless required by applicable law or agreed to in writing, software
 *  distributed under the License is distributed on an "AS IS" BASIS,
 *  WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 *  See the License for the specific language governing permissions and
 *  limitations under the License.
 */
package org.joda.time;

import java.io.IOException;
import java.io.ObjectInputStream;
import java.io.ObjectOutputStream;
import java.io.ObjectStreamException;
import java.io.Serializable;
import java.lang.ref.Reference;
import java.lang.ref.SoftReference;
import java.util.HashMap;
import java.util.Locale;
import java.util.Map;
import java.util.Set;
import java.util.TimeZone;

import org.joda.convert.FromString;
import org.joda.convert.ToString;
import org.joda.time.chrono.BaseChronology;
import org.joda.time.field.FieldUtils;
import org.joda.time.format.DateTimeFormatter;
import org.joda.time.format.DateTimeFormatterBuilder;
import org.joda.time.format.FormatUtils;
import org.joda.time.tz.DefaultNameProvider;
import org.joda.time.tz.FixedDateTimeZone;
import org.joda.time.tz.NameProvider;
import org.joda.time.tz.Provider;
import org.joda.time.tz.UTCProvider;
import org.joda.time.tz.ZoneInfoProvider;

/**
 * DateTimeZone represents a time zone.
 * <p>
 * A time zone is a system of rules to convert time from one geographic 
 * location to another. For example, Paris, France is one hour ahead of
 * London, England. Thus when it is 10:00 in London, it is 11:00 in Paris.
 * <p>
 * All time zone rules are expressed, for historical reasons, relative to
 * Greenwich, London. Local time in Greenwich is referred to as Greenwich Mean
 * Time (GMT).  This is similar, but not precisely identical, to Universal 
 * Coordinated Time, or UTC. This library only uses the term UTC.
 * <p>
 * Using this system, America/Los_Angeles is expressed as UTC-08:00, or UTC-07:00
 * in the summer. The offset -08:00 indicates that America/Los_Angeles time is
 * obtained from UTC by adding -08:00, that is, by subtracting 8 hours.
 * <p>
 * The offset differs in the summer because of daylight saving time, or DST.
 * The following definitions of time are generally used:
 * <ul>
 * <li>UTC - The reference time.
 * <li>Standard Time - The local time without a daylight saving time offset.
 * For example, in Paris, standard time is UTC+01:00.
 * <li>Daylight Saving Time - The local time with a daylight saving time 
 * offset. This offset is typically one hour, but not always. It is typically
 * used in most countries away from the equator.  In Paris, daylight saving 
 * time is UTC+02:00.
 * <li>Wall Time - This is what a local clock on the wall reads. This will be
 * either Standard Time or Daylight Saving Time depending on the time of year
 * and whether the location uses Daylight Saving Time.
 * </ul>
 * <p>
 * Unlike the Java TimeZone class, DateTimeZone is immutable. It also only
 * supports long format time zone ids. Thus EST and ECT are not accepted.
 * However, the factory that accepts a TimeZone will attempt to convert from
 * the old short id to a suitable long id.
 * <p>
 * DateTimeZone is thread-safe and immutable, and all subclasses must be as
 * well.
 * 
 * @author Brian S O'Neill
 * @author Stephen Colebourne
 * @since 1.0
 */
public abstract class DateTimeZone implements Serializable {
    
    /** Serialization version. */
    private static final long serialVersionUID = 5546345482340108586L;

    /** The time zone for Universal Coordinated Time */
    public static final DateTimeZone UTC = new FixedDateTimeZone("UTC", "UTC", 0, 0);
    /** Maximum offset. */
    private static final int MAX_MILLIS = (86400 * 1000) - 1;

    /** The instance that is providing time zones. */
    private static Provider cProvider;
    /** The instance that is providing time zone names. */
    private static NameProvider cNameProvider;
    /** The set of ID strings. */
    private static Set<String> cAvailableIDs;
    /** The default time zone. */
    private static volatile DateTimeZone cDefault;
    /** A formatter for printing and parsing zones. */
    private static DateTimeFormatter cOffsetFormatter;

    /** Cache that maps fixed offset strings to softly referenced DateTimeZones */
    private static Map<String, SoftReference<DateTimeZone>> iFixedOffsetCache;

    /** Cache of old zone IDs to new zone IDs */
    private static Map<String, String> cZoneIdConversion;

    static {
        setProvider0(null);
        setNameProvider0(null);
    }

    //-----------------------------------------------------------------------
    /**
     * Gets the default time zone.
     * <p>
     * The default time zone is derived from the system property {@code user.timezone}.
     * If that is {@code null} or is not a valid identifier, then the value of the
     * JDK {@code TimeZone} default is converted. If that fails, {@code UTC} is used.
     * <p>
     * NOTE: If the {@code java.util.TimeZone} default is updated <i>after</i> calling this
     * method, then the change will not be picked up here.
     * 
     * @return the default datetime zone object
     */
    public static DateTimeZone getDefault() {
        DateTimeZone zone = cDefault;
        if (zone == null) {
            synchronized(DateTimeZone.class) {
                zone = cDefault;
                if (zone == null) {
                    DateTimeZone temp = null;
                    try {
                        try {
                            String id = System.getProperty("user.timezone");
                            if (id != null) {  // null check avoids stack overflow
                                temp = forID(id);
                            }
                        } catch (RuntimeException ex) {
                            // ignored
                        }
                        if (temp == null) {
                            temp = forTimeZone(TimeZone.getDefault());
                        }
                    } catch (IllegalArgumentException ex) {
                        // ignored
                    }
                    if (temp == null) {
                        temp = UTC;
                    }
                    cDefault = zone = temp;
                }
            }
        }
        return zone;
    }

    /**
     * Sets the default time zone.
     * <p>
     * NOTE: Calling this method does <i>not</i> set the {@code java.util.TimeZone} default.
     * 
     * @param zone  the default datetime zone object, must not be null
     * @throws IllegalArgumentException if the zone is null
     * @throws SecurityException if the application has insufficient security rights
     */
    public static void setDefault(DateTimeZone zone) throws SecurityException {
        SecurityManager sm = System.getSecurityManager();
        if (sm != null) {
            sm.checkPermission(new JodaTimePermission("DateTimeZone.setDefault"));
        }
        if (zone == null) {
            throw new IllegalArgumentException("The datetime zone must not be null");
        }
        synchronized(DateTimeZone.class) {
            cDefault = zone;
        }
    }

    //-----------------------------------------------------------------------
    /**
     * Gets a time zone instance for the specified time zone id.
     * <p>
     * The time zone id may be one of those returned by getAvailableIDs.
     * Short ids, as accepted by {@link java.util.TimeZone}, are not accepted.
     * All IDs must be specified in the long format.
     * The exception is UTC, which is an acceptable id.
     * <p>
     * Alternatively a locale independent, fixed offset, datetime zone can
     * be specified. The form <code>[+-]hh:mm</code> can be used.
     * 
     * @param id  the ID of the datetime zone, null means default
     * @return the DateTimeZone object for the ID
     * @throws IllegalArgumentException if the ID is not recognised
     */
    @FromString
    public static DateTimeZone forID(String id) {
        if (id == null) {
            return getDefault();
        }
        if (id.equals("UTC")) {
            return DateTimeZone.UTC;
        }
        DateTimeZone zone = cProvider.getZone(id);
        if (zone != null) {
            return zone;
        }
        if (id.startsWith("+") || id.startsWith("-")) {
            int offset = parseOffset(id);
            if (offset == 0L) {
                return DateTimeZone.UTC;
            } else {
                id = printOffset(offset);
                return fixedOffsetZone(id, offset);
            }
        }
        throw new IllegalArgumentException("The datetime zone id '" + id + "' is not recognised");
    }

    /**
     * Gets a time zone instance for the specified offset to UTC in hours.
     * This method assumes standard length hours.
     * <p>
     * This factory is a convenient way of constructing zones with a fixed offset.
     * 
     * @param hoursOffset  the offset in hours from UTC, from -23 to +23
     * @return the DateTimeZone object for the offset
     * @throws IllegalArgumentException if the offset is too large or too small
     */
    public static DateTimeZone forOffsetHours(int hoursOffset) throws IllegalArgumentException {
        return forOffsetHoursMinutes(hoursOffset, 0);
    }

    /**
     * Gets a time zone instance for the specified offset to UTC in hours and minutes.
     * This method assumes 60 minutes in an hour, and standard length minutes.
     * <p>
     * This factory is a convenient way of constructing zones with a fixed offset.
     * The hours value must be in the range -23 to +23.
     * The minutes value must be in the range -59 to +59.
     * The following combinations of sign for the hour and minute are possible:
     * <pre>
     *  Hour    Minute    Example    Result
     * 
     *  +ve     +ve       (2, 15)    +02:15
     *  +ve     zero      (2, 0)     +02:00
     *  +ve     -ve       (2, -15)   IllegalArgumentException
     * 
     *  zero    +ve       (0, 15)    +00:15
     *  zero    zero      (0, 0)     +00:00
     *  zero    -ve       (0, -15)   -00:15
     * 
     *  -ve     +ve       (-2, 15)   -02:15
     *  -ve     zero      (-2, 0)    -02:00
     *  -ve     -ve       (-2, -15)  -02:15
     * </pre>
     * Note that in versions before 2.3, the minutes had to be zero or positive.
     * 
     * @param hoursOffset  the offset in hours from UTC, from -23 to +23
     * @param minutesOffset  the offset in minutes from UTC, from -59 to +59
     * @return the DateTimeZone object for the offset
     * @throws IllegalArgumentException if any value is out of range, the minutes are negative
     *  when the hours are positive, or the resulting offset exceeds +/- 23:59:59.000
     */
public static DateTimeZone forOffsetHoursMinutes(int hoursOffset, int minutesOffset) throws IllegalArgumentException {
	if (hoursOffset == 0 && minutesOffset == 0) {
		return DateTimeZone.UTC;
	}
	if (hoursOffset < -23 || hoursOffset > 23) {
		throw new IllegalArgumentException("Hours out of range: " + hoursOffset);
	}
	if (minutesOffset < 0 || minutesOffset > 59) {
		throw new IllegalArgumentException("Minutes out of range: " + minutesOffset);
	}
	int offset = 0;
	...
}
        try {
            int hoursInMinutes = hoursOffset * 60;
            if (hoursInMinutes < 0) {
                minutesOffset = hoursInMinutes - minutesOffset;
            } else {
                minutesOffset = hoursInMinutes + minutesOffset;
            }
            offset = FieldUtils.safeMultiply(minutesOffset, DateTimeConstants.MILLIS_PER_MINUTE);
        } catch (ArithmeticException ex) {
            throw new IllegalArgumentException("Offset is too large");
        }
        return forOffsetMillis(offset);
    }

    /**
     * Gets a time zone instance for the specified offset to UTC in milliseconds.
     *
     * @param millisOffset  the offset in millis from UTC, from -23:59:59.999 to +23:59:59.999
     * @return the DateTimeZone object for the offset
     */
    public static DateTimeZone forOffsetMillis(int millisOffset) {
        if (millisOffset < -MAX_MILLIS || millisOffset > MAX_MILLIS) {
            throw new IllegalArgumentException("Millis out of range: " + millisOffset);
        }
        String id = printOffset(millisOffset);
        return fixedOffsetZone(id, millisOffset);
    }

    /**
     * Gets a time zone instance for a JDK TimeZone.
     * <p>
     * DateTimeZone only accepts a subset of the IDs from TimeZone. The
     * excluded IDs are the short three letter form (except UTC). This 
     * method will attempt to convert between time zones created using the
     * short IDs and the full version.
     * <p>
     * This method is not designed to parse time zones with rules created by
     * applications using <code>SimpleTimeZone</code> directly.
     * 
     * @param zone  the zone to convert, null means default
     * @return the DateTimeZone object for the zone
     * @throws IllegalArgumentException if the zone is not recognised
     */
    public static DateTimeZone forTimeZone(TimeZone zone) {
        if (zone == null) {
            return getDefault();
        }
        final String id = zone.getID();
        if (id.equals("UTC")) {
            return DateTimeZone.UTC;
        }

        // Convert from old alias before consulting provider since they may differ.
        DateTimeZone dtz = null;
        String convId = getConvertedId(id);
        if (convId != null) {
            dtz = cProvider.getZone(convId);
        }
        if (dtz == null) {
            dtz = cProvider.getZone(id);
        }
        if (dtz != null) {
            return dtz;
        }

        // Support GMT+/-hh:mm formats
        if (convId == null) {
            convId = zone.getID();
            if (convId.startsWith("GMT+") || convId.startsWith("GMT-")) {
                convId = convId.substring(3);
                int offset = parseOffset(convId);
                if (offset == 0L) {
                    return DateTimeZone.UTC;
                } else {
                    convId = printOffset(offset);
                    return fixedOffsetZone(convId, offset);
                }
            }
        }
        throw new IllegalArgumentException("The datetime zone id '" + id + "' is not recognised");
    }

    //-----------------------------------------------------------------------
    /**
     * Gets the zone using a fixed offset amount.
     * 
     * @param id  the zone id
     * @param offset  the offset in millis
     * @return the zone
     */
    private static synchronized DateTimeZone fixedOffsetZone(String id, int offset) {
        if (offset == 0) {
            return DateTimeZone.UTC;
        }
        if (iFixedOffsetCache == null) {
            iFixedOffsetCache = new HashMap<String, SoftReference<DateTimeZone>>();
        }
        DateTimeZone zone;
        Reference<DateTimeZone> ref = iFixedOffsetCache.get(id);
        if (ref != null) {
            zone = ref.get();
            if (zone != null) {
                return zone;
            }
        }
        zone = new FixedDateTimeZone(id, null, offset, offset);
        iFixedOffsetCache.put(id, new SoftReference<DateTimeZone>(zone));
        return zone;
    }

    /**
     * Gets all the available IDs supported.
     * 
     * @return an unmodifiable Set of String IDs
     */
    public static Set<String> getAvailableIDs() {
        return cAvailableIDs;
    }

    //-----------------------------------------------------------------------
    /**
     * Gets the zone provider factory.
     * <p>
     * The zone provider is a pluggable instance factory that supplies the
     * actual instances of DateTimeZone.
     * 
     * @return the provider
     */
    public static Provider getProvider() {
        return cProvider;
    }

    /**
     * Sets the zone provider factory.
     * <p>
     * The zone provider is a pluggable instance factory that supplies the
     * actual instances of DateTimeZone.
     * 
     * @param provider  provider to use, or null for default
     * @throws SecurityException if you do not have the permission DateTimeZone.setProvider
     * @throws IllegalArgumentException if the provider is invalid
     */
    public static void setProvider(Provider provider) throws SecurityException {
        SecurityManager sm = System.getSecurityManager();
        if (sm != null) {
            sm.checkPermission(new JodaTimePermission("DateTimeZone.setProvider"));
        }
        setProvider0(provider);
    }

    /**
     * Sets the zone provider factory without performing the security check.
     * 
     * @param provider  provider to use, or null for default
     * @throws IllegalArgumentException if the provider is invalid
     */
    private static void setProvider0(Provider provider) {
        if (provider == null) {
            provider = getDefaultProvider();
        }
        Set<String> ids = provider.getAvailableIDs();
        if (ids == null || ids.size() == 0) {
            throw new IllegalArgumentException
                ("The provider doesn't have any available ids");
        }
        if (!ids.contains("UTC")) {
            throw new IllegalArgumentException("The provider doesn't support UTC");
        }
        if (!UTC.equals(provider.getZone("UTC"))) {
            throw new IllegalArgumentException("Invalid UTC zone provided");
        }
        cProvider = provider;
        cAvailableIDs = ids;
    }

    /**
     * Gets the default zone provider.
     * <p>
     * Tries the system property <code>org.joda.time.DateTimeZone.Provider</code>.
     * Then tries a <code>ZoneInfoProvider</code> using the data in <code>org/joda/time/tz/data</code>.
     * Then uses <code>UTCProvider</code>.
     * 
     * @return the default name provider
     */
    private static Provider getDefaultProvider() {
        Provider provider = null;

        try {
            String providerClass =
                System.getProperty("org.joda.time.DateTimeZone.Provider");
            if (providerClass != null) {
                try {
                    provider = (Provider) Class.forName(providerClass).newInstance();
                } catch (Exception ex) {
                    Thread thread = Thread.currentThread();
                    thread.getThreadGroup().uncaughtException(thread, ex);
                }
            }
        } catch (SecurityException ex) {
            // ignored
        }

        if (provider == null) {
            try {
                provider = new ZoneInfoProvider("org/joda/time/tz/data");
            } catch (Exception ex) {
                Thread thread = Thread.currentThread();
                thread.getThreadGroup().uncaughtException(thread, ex);
            }
        }

        if (provider == null) {
            provider = new UTCProvider();
        }

        return provider;
    }

    //-----------------------------------------------------------------------
    /**
     * Gets the name provider factory.
     * <p>
     * The name provider is a pluggable instance factory that supplies the
     * names of each DateTimeZone.
     * 
     * @return the provider
     */
    public static NameProvider getNameProvider() {
        return cNameProvider;
    }

    /**
     * Sets the name provider factory.
     * <p>
     * The name provider is a pluggable instance factory that supplies the
     * names of each DateTimeZone.
     * 
     * @param nameProvider  provider to use, or null for default
     * @throws SecurityException if you do not have the permission DateTimeZone.setNameProvider
     * @throws IllegalArgumentException if the provider is invalid
     */
    public static void setNameProvider(NameProvider nameProvider) throws SecurityException {
        SecurityManager sm = System.getSecurityManager();
        if (sm != null) {
            sm.checkPermission(new JodaTimePermission("DateTimeZone.setNameProvider"));
        }
        setNameProvider0(nameProvider);
    }

    /**
     * Sets the name provider factory without performing the security check.
     * 
     * @param nameProvider  provider to use, or null for default
     * @throws IllegalArgumentException if the provider is invalid
     */
    private static void setNameProvider0(NameProvider nameProvider) {
        if (nameProvider == null) {
            nameProvider = getDefaultNameProvider();
        }
        cNameProvider = nameProvider;
    }

    /**
     * Gets the default name provider.
     * <p>
     * Tries the system property <code>org.joda.time.DateTimeZone.NameProvider</code>.
     * Then uses <code>DefaultNameProvider</code>.
     * 
     * @return the default name provider
     */
    private static NameProvider getDefaultNameProvider() {
        NameProvider nameProvider = null;
        try {
            String providerClass = System.getProperty("org.joda.time.DateTimeZone.NameProvider");
            if (providerClass != null) {
                try {
                    nameProvider = (NameProvider) Class.forName(providerClass).newInstance();
                } catch (Exception ex) {
                    Thread thread = Thread.currentThread();
                    thread.getThreadGroup().uncaughtException(thread, ex);
                }
            }
        } catch (SecurityException ex) {
            // ignore
        }

        if (nameProvider == null) {
            nameProvider = new DefaultNameProvider();
        }

        return nameProvider;
    }

    //-----------------------------------------------------------------------
    /**
     * Converts an old style id to a new style id.
     * 
     * @param id  the old style id
     * @return the new style id, null if not found
     */
    private static synchronized String getConvertedId(String id) {
        Map<String, String> map = cZoneIdConversion;
        if (map == null) {
            // Backwards compatibility with TimeZone.
            map = new HashMap<String, String>();
            map.put("GMT", "UTC");
            map.put("WET", "WET");
            map.put("CET", "CET");
            map.put("MET", "CET");
            map.put("ECT", "CET");
            map.put("EET", "EET");
            map.put("MIT", "Pacific/Apia");
            map.put("HST", "Pacific/Honolulu");  // JDK 1.1 compatible
            map.put("AST", "America/Anchorage");
            map.put("PST", "America/Los_Angeles");
            map.put("MST", "America/Denver");  // JDK 1.1 compatible
            map.put("PNT", "America/Phoenix");
            map.put("CST", "America/Chicago");
            map.put("EST", "America/New_York");  // JDK 1.1 compatible
            map.put("IET", "America/Indiana/Indianapolis");
            map.put("PRT", "America/Puerto_Rico");
            map.put("CNT", "America/St_Johns");
            map.put("AGT", "America/Argentina/Buenos_Aires");
            map.put("BET", "America/Sao_Paulo");
            map.put("ART", "Africa/Cairo");
            map.put("CAT", "Africa/Harare");
            map.put("EAT", "Africa/Addis_Ababa");
            map.put("NET", "Asia/Yerevan");
            map.put("PLT", "Asia/Karachi");
            map.put("IST", "Asia/Kolkata");
            map.put("BST", "Asia/Dhaka");
            map.put("VST", "Asia/Ho_Chi_Minh");
            map.put("CTT", "Asia/Shanghai");
            map.put("JST", "Asia/Tokyo");
            map.put("ACT", "Australia/Darwin");
            map.put("AET", "Australia/Sydney");
            map.put("SST", "Pacific/Guadalcanal");
            map.put("NST", "Pacific/Auckland");
            cZoneIdConversion = map;
        }
        return map.get(id);
    }

    private static int parseOffset(String str) {
        // Can't use a real chronology if called during class
        // initialization. Offset parser doesn't need it anyhow.
        Chronology chrono = new BaseChronology() {
            public DateTimeZone getZone() {
                return null;
            }
            public Chronology withUTC() {
                return this;
            }
            public Chronology withZone(DateTimeZone zone) {
                return this;
            }
            public String toString() {
                return getClass().getName();
            }
        };
        return -(int) offsetFormatter().withChronology(chrono).parseMillis(str);
    }

    /**
     * Formats a timezone offset string.
     * <p>
     * This method is kept separate from the formatting classes to speed and
     * simplify startup and classloading.
     * 
     * @param offset  the offset in milliseconds
     * @return the time zone string
     */
    private static String printOffset(int offset) {
        StringBuffer buf = new StringBuffer();
        if (offset >= 0) {
            buf.append('+');
        } else {
            buf.append('-');
            offset = -offset;
        }

        int hours = offset / DateTimeConstants.MILLIS_PER_HOUR;
        FormatUtils.appendPaddedInteger(buf, hours, 2);
        offset -= hours * (int) DateTimeConstants.MILLIS_PER_HOUR;

        int minutes = offset / DateTimeConstants.MILLIS_PER_MINUTE;
        buf.append(':');
        FormatUtils.appendPaddedInteger(buf, minutes, 2);
        offset -= minutes * DateTimeConstants.MILLIS_PER_MINUTE;
        if (offset == 0) {
            return buf.toString();
        }

        int seconds = offset / DateTimeConstants.MILLIS_PER_SECOND;
        buf.append(':');
        FormatUtils.appendPaddedInteger(buf, seconds, 2);
        offset -= seconds * DateTimeConstants.MILLIS_PER_SECOND;
        if (offset == 0) {
            return buf.toString();
        }

        buf.append('.');
        FormatUtils.appendPaddedInteger(buf, offset, 3);
        return buf.toString();
    }

    /**
     * Gets a printer/parser for managing the offset id formatting.
     * 
     * @return the formatter
     */
    private static synchronized DateTimeFormatter offsetFormatter() {
        if (cOffsetFormatter == null) {
            cOffsetFormatter = new DateTimeFormatterBuilder()
                .appendTimeZoneOffset(null, true, 2, 4)
                .toFormatter();
        }
        return cOffsetFormatter;
    }

    // Instance fields and methods
    //--------------------------------------------------------------------

    private final String iID;

    /**
     * Constructor.
     * 
     * @param id  the id to use
     * @throws IllegalArgumentException if the id is null
     */
    protected DateTimeZone(String id) {
        if (id == null) {
            throw new IllegalArgumentException("Id must not be null");
        }
        iID = id;
    }

    // Principal methods
    //--------------------------------------------------------------------

    /**
     * Gets the ID of this datetime zone.
     * 
     * @return the ID of this datetime zone
     */
    @ToString
    public final String getID() {
        return iID;
    }

    /**
     * Returns a non-localized name that is unique to this time zone. It can be
     * combined with id to form a unique key for fetching localized names.
     *
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the name for
     * @return name key or null if id should be used for names
     */
    public abstract String getNameKey(long instant);

    /**
     * Gets the short name of this datetime zone suitable for display using
     * the default locale.
     * <p>
     * If the name is not available for the locale, then this method returns a
     * string in the format <code>[+-]hh:mm</code>.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the name for
     * @return the human-readable short name in the default locale
     */
    public final String getShortName(long instant) {
        return getShortName(instant, null);
    }

    /**
     * Gets the short name of this datetime zone suitable for display using
     * the specified locale.
     * <p>
     * If the name is not available for the locale, then this method returns a
     * string in the format <code>[+-]hh:mm</code>.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the name for
     * @param locale  the locale to get the name for
     * @return the human-readable short name in the specified locale
     */
    public String getShortName(long instant, Locale locale) {
        if (locale == null) {
            locale = Locale.getDefault();
        }
        String nameKey = getNameKey(instant);
        if (nameKey == null) {
            return iID;
        }
        String name = cNameProvider.getShortName(locale, iID, nameKey);
        if (name != null) {
            return name;
        }
        return printOffset(getOffset(instant));
    }

    /**
     * Gets the long name of this datetime zone suitable for display using
     * the default locale.
     * <p>
     * If the name is not available for the locale, then this method returns a
     * string in the format <code>[+-]hh:mm</code>.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the name for
     * @return the human-readable long name in the default locale
     */
    public final String getName(long instant) {
        return getName(instant, null);
    }

    /**
     * Gets the long name of this datetime zone suitable for display using
     * the specified locale.
     * <p>
     * If the name is not available for the locale, then this method returns a
     * string in the format <code>[+-]hh:mm</code>.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the name for
     * @param locale  the locale to get the name for
     * @return the human-readable long name in the specified locale
     */
    public String getName(long instant, Locale locale) {
        if (locale == null) {
            locale = Locale.getDefault();
        }
        String nameKey = getNameKey(instant);
        if (nameKey == null) {
            return iID;
        }
        String name = cNameProvider.getName(locale, iID, nameKey);
        if (name != null) {
            return name;
        }
        return printOffset(getOffset(instant));
    }

    /**
     * Gets the millisecond offset to add to UTC to get local time.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the offset for
     * @return the millisecond offset to add to UTC to get local time
     */
    public abstract int getOffset(long instant);

    /**
     * Gets the millisecond offset to add to UTC to get local time.
     * 
     * @param instant  instant to get the offset for, null means now
     * @return the millisecond offset to add to UTC to get local time
     */
    public final int getOffset(ReadableInstant instant) {
        if (instant == null) {
            return getOffset(DateTimeUtils.currentTimeMillis());
        }
        return getOffset(instant.getMillis());
    }

    /**
     * Gets the standard millisecond offset to add to UTC to get local time,
     * when standard time is in effect.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the offset for
     * @return the millisecond offset to add to UTC to get local time
     */
    public abstract int getStandardOffset(long instant);

    /**
     * Checks whether, at a particular instant, the offset is standard or not.
     * <p>
     * This method can be used to determine whether Summer Time (DST) applies.
     * As a general rule, if the offset at the specified instant is standard,
     * then either Winter time applies, or there is no Summer Time. If the
     * instant is not standard, then Summer Time applies.
     * <p>
     * The implementation of the method is simply whether {@link #getOffset(long)}
     * equals {@link #getStandardOffset(long)} at the specified instant.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the offset for
     * @return true if the offset at the given instant is the standard offset
     * @since 1.5
     */
    public boolean isStandardOffset(long instant) {
        return getOffset(instant) == getStandardOffset(instant);
    }

    /**
     * Gets the millisecond offset to subtract from local time to get UTC time.
     * This offset can be used to undo adding the offset obtained by getOffset.
     *
     * <pre>
     * millisLocal == millisUTC   + getOffset(millisUTC)
     * millisUTC   == millisLocal - getOffsetFromLocal(millisLocal)
     * </pre>
     *
     * NOTE: After calculating millisLocal, some error may be introduced. At
     * offset transitions (due to DST or other historical changes), ranges of
     * local times may map to different UTC times.
     * <p>
     * This method will return an offset suitable for calculating an instant
     * after any DST gap. For example, consider a zone with a cutover
     * from 01:00 to 01:59:<br />
     * Input: 00:00  Output: 00:00<br />
     * Input: 00:30  Output: 00:30<br />
     * Input: 01:00  Output: 02:00<br />
     * Input: 01:30  Output: 02:30<br />
     * Input: 02:00  Output: 02:00<br />
     * Input: 02:30  Output: 02:30<br />
     * <p>
     * During a DST overlap (where the local time is ambiguous) this method will return
     * the earlier instant. The combination of these two rules is to always favour
     * daylight (summer) time over standard (winter) time.
     * <p>
     * NOTE: Prior to v2.0, the DST overlap behaviour was not defined and varied by hemisphere.
     * Prior to v1.5, the DST gap behaviour was also not defined.
     *
     * @param instantLocal  the millisecond instant, relative to this time zone, to get the offset for
     * @return the millisecond offset to subtract from local time to get UTC time
     */
    public int getOffsetFromLocal(long instantLocal) {
        // get the offset at instantLocal (first estimate)
        final int offsetLocal = getOffset(instantLocal);
        // adjust instantLocal using the estimate and recalc the offset
        final long instantAdjusted = instantLocal - offsetLocal;
        final int offsetAdjusted = getOffset(instantAdjusted);
        // if the offsets differ, we must be near a DST boundary
        if (offsetLocal != offsetAdjusted) {
            // we need to ensure that time is always after the DST gap
            // this happens naturally for positive offsets, but not for negative
            if ((offsetLocal - offsetAdjusted) < 0) {
                // if we just return offsetAdjusted then the time is pushed
                // back before the transition, whereas it should be
                // on or after the transition
                long nextLocal = nextTransition(instantAdjusted);
                long nextAdjusted = nextTransition(instantLocal - offsetAdjusted);
                if (nextLocal != nextAdjusted) {
                    return offsetLocal;
                }
            }
        } else if (offsetLocal >= 0) {
            long prev = previousTransition(instantAdjusted);
            if (prev < instantAdjusted) {
                int offsetPrev = getOffset(prev);
                int diff = offsetPrev - offsetLocal;
                if (instantAdjusted - prev <= diff) {
                    return offsetPrev;
                }
            }
        }
        return offsetAdjusted;
    }

    /**
     * Converts a standard UTC instant to a local instant with the same
     * local time. This conversion is used before performing a calculation
     * so that the calculation can be done using a simple local zone.
     *
     * @param instantUTC  the UTC instant to convert to local
     * @return the local instant with the same local time
     * @throws ArithmeticException if the result overflows a long
     * @since 1.5
     */
    public long convertUTCToLocal(long instantUTC) {
        int offset = getOffset(instantUTC);
        long instantLocal = instantUTC + offset;
        // If there is a sign change, but the two values have the same sign...
        if ((instantUTC ^ instantLocal) < 0 && (instantUTC ^ offset) >= 0) {
            throw new ArithmeticException("Adding time zone offset caused overflow");
        }
        return instantLocal;
    }

    /**
     * Converts a local instant to a standard UTC instant with the same
     * local time attempting to use the same offset as the original.
     * <p>
     * This conversion is used after performing a calculation
     * where the calculation was done using a simple local zone.
     * Whenever possible, the same offset as the original offset will be used.
     * This is most significant during a daylight savings overlap.
     *
     * @param instantLocal  the local instant to convert to UTC
     * @param strict  whether the conversion should reject non-existent local times
     * @param originalInstantUTC  the original instant that the calculation is based on
     * @return the UTC instant with the same local time, 
     * @throws ArithmeticException if the result overflows a long
     * @throws IllegalArgumentException if the zone has no equivalent local time
     * @since 2.0
     */
    public long convertLocalToUTC(long instantLocal, boolean strict, long originalInstantUTC) {
        int offsetOriginal = getOffset(originalInstantUTC);
        long instantUTC = instantLocal - offsetOriginal;
        int offsetLocalFromOriginal = getOffset(instantUTC);
        if (offsetLocalFromOriginal == offsetOriginal) {
            return instantUTC;
        }
        return convertLocalToUTC(instantLocal, strict);
    }

    /**
     * Converts a local instant to a standard UTC instant with the same
     * local time. This conversion is used after performing a calculation
     * where the calculation was done using a simple local zone.
     *
     * @param instantLocal  the local instant to convert to UTC
     * @param strict  whether the conversion should reject non-existent local times
     * @return the UTC instant with the same local time, 
     * @throws ArithmeticException if the result overflows a long
     * @throws IllegalInstantException if the zone has no equivalent local time
     * @since 1.5
     */
    public long convertLocalToUTC(long instantLocal, boolean strict) {
        // get the offset at instantLocal (first estimate)
        int offsetLocal = getOffset(instantLocal);
        // adjust instantLocal using the estimate and recalc the offset
        int offset = getOffset(instantLocal - offsetLocal);
        // if the offsets differ, we must be near a DST boundary
        if (offsetLocal != offset) {
            // if strict then always check if in DST gap
            // otherwise only check if zone in Western hemisphere (as the
            // value of offset is already correct for Eastern hemisphere)
            if (strict || offsetLocal < 0) {
                // determine if we are in the DST gap
                long nextLocal = nextTransition(instantLocal - offsetLocal);
                if (nextLocal == (instantLocal - offsetLocal)) {
                    nextLocal = Long.MAX_VALUE;
                }
                long nextAdjusted = nextTransition(instantLocal - offset);
                if (nextAdjusted == (instantLocal - offset)) {
                    nextAdjusted = Long.MAX_VALUE;
                }
                if (nextLocal != nextAdjusted) {
                    // yes we are in the DST gap
                    if (strict) {
                        // DST gap is not acceptable
                        throw new IllegalInstantException(instantLocal, getID());
                    } else {
                        // DST gap is acceptable, but for the Western hemisphere
                        // the offset is wrong and will result in local times
                        // before the cutover so use the offsetLocal instead
                        offset = offsetLocal;
                    }
                }
            }
        }
        // check for overflow
        long instantUTC = instantLocal - offset;
        // If there is a sign change, but the two values have different signs...
        if ((instantLocal ^ instantUTC) < 0 && (instantLocal ^ offset) < 0) {
            throw new ArithmeticException("Subtracting time zone offset caused overflow");
        }
        return instantUTC;
    }

    /**
     * Gets the millisecond instant in another zone keeping the same local time.
     * <p>
     * The conversion is performed by converting the specified UTC millis to local
     * millis in this zone, then converting back to UTC millis in the new zone.
     *
     * @param newZone  the new zone, null means default
     * @param oldInstant  the UTC millisecond instant to convert
     * @return the UTC millisecond instant with the same local time in the new zone
     */
    public long getMillisKeepLocal(DateTimeZone newZone, long oldInstant) {
        if (newZone == null) {
            newZone = DateTimeZone.getDefault();
        }
        if (newZone == this) {
            return oldInstant;
        }
        long instantLocal = convertUTCToLocal(oldInstant);
        return newZone.convertLocalToUTC(instantLocal, false, oldInstant);
    }

//    //-----------------------------------------------------------------------
//    /**
//     * Checks if the given {@link LocalDateTime} is within an overlap.
//     * <p>
//     * When switching from Daylight Savings Time to standard time there is
//     * typically an overlap where the same clock hour occurs twice. This
//     * method identifies whether the local datetime refers to such an overlap.
//     * 
//     * @param localDateTime  the time to check, not null
//     * @return true if the given datetime refers to an overlap
//     */
//    public boolean isLocalDateTimeOverlap(LocalDateTime localDateTime) {
//        if (isFixed()) {
//            return false;
//        }
//        long instantLocal = localDateTime.toDateTime(DateTimeZone.UTC).getMillis();
//        // get the offset at instantLocal (first estimate)
//        int offsetLocal = getOffset(instantLocal);
//        // adjust instantLocal using the estimate and recalc the offset
//        int offset = getOffset(instantLocal - offsetLocal);
//        // if the offsets differ, we must be near a DST boundary
//        if (offsetLocal != offset) {
//            long nextLocal = nextTransition(instantLocal - offsetLocal);
//            long nextAdjusted = nextTransition(instantLocal - offset);
//            if (nextLocal != nextAdjusted) {
//                // in DST gap
//                return false;
//            }
//            long diff = Math.abs(offset - offsetLocal);
//            DateTime dateTime = localDateTime.toDateTime(this);
//            DateTime adjusted = dateTime.plus(diff);
//            if (dateTime.getHourOfDay() == adjusted.getHourOfDay() &&
//                    dateTime.getMinuteOfHour() == adjusted.getMinuteOfHour() &&
//                    dateTime.getSecondOfMinute() == adjusted.getSecondOfMinute()) {
//                return true;
//            }
//            adjusted = dateTime.minus(diff);
//            if (dateTime.getHourOfDay() == adjusted.getHourOfDay() &&
//                    dateTime.getMinuteOfHour() == adjusted.getMinuteOfHour() &&
//                    dateTime.getSecondOfMinute() == adjusted.getSecondOfMinute()) {
//                return true;
//            }
//            return false;
//        }
//        return false;
//    }
//        
//        
//        DateTime dateTime = null;
//        try {
//            dateTime = localDateTime.toDateTime(this);
//        } catch (IllegalArgumentException ex) {
//            return false;  // it is a gap, not an overlap
//        }
//        long offset1 = Math.abs(getOffset(dateTime.getMillis() + 1) - getStandardOffset(dateTime.getMillis() + 1));
//        long offset2 = Math.abs(getOffset(dateTime.getMillis() - 1) - getStandardOffset(dateTime.getMillis() - 1));
//        long offset = Math.max(offset1, offset2);
//        if (offset == 0) {
//            return false;
//        }
//        DateTime adjusted = dateTime.plus(offset);
//        if (dateTime.getHourOfDay() == adjusted.getHourOfDay() &&
//                dateTime.getMinuteOfHour() == adjusted.getMinuteOfHour() &&
//                dateTime.getSecondOfMinute() == adjusted.getSecondOfMinute()) {
//            return true;
//        }
//        adjusted = dateTime.minus(offset);
//        if (dateTime.getHourOfDay() == adjusted.getHourOfDay() &&
//                dateTime.getMinuteOfHour() == adjusted.getMinuteOfHour() &&
//                dateTime.getSecondOfMinute() == adjusted.getSecondOfMinute()) {
//            return true;
//        }
//        return false;
        
//        long millis = dateTime.getMillis();
//        long nextTransition = nextTransition(millis);
//        long previousTransition = previousTransition(millis);
//        long deltaToPreviousTransition = millis - previousTransition;
//        long deltaToNextTransition = nextTransition - millis;
//        if (deltaToNextTransition < deltaToPreviousTransition) {
//            int offset = getOffset(nextTransition);
//            int standardOffset = getStandardOffset(nextTransition);
//            if (Math.abs(offset - standardOffset) >= deltaToNextTransition) {
//                return true;
//            }
//        } else  {
//            int offset = getOffset(previousTransition);
//            int standardOffset = getStandardOffset(previousTransition);
//            if (Math.abs(offset - standardOffset) >= deltaToPreviousTransition) {
//                return true;
//            }
//        }
//        return false;
//    }

    /**
     * Checks if the given {@link LocalDateTime} is within a gap.
     * <p>
     * When switching from standard time to Daylight Savings Time there is
     * typically a gap where a clock hour is missing. This method identifies
     * whether the local datetime refers to such a gap.
     * 
     * @param localDateTime  the time to check, not null
     * @return true if the given datetime refers to a gap
     * @since 1.6
     */
    public boolean isLocalDateTimeGap(LocalDateTime localDateTime) {
        if (isFixed()) {
            return false;
        }
        try {
            localDateTime.toDateTime(this);
            return false;
        } catch (IllegalInstantException ex) {
            return true;
        }
    }

    /**
     * Adjusts the offset to be the earlier or later one during an overlap.
     * 
     * @param instant  the instant to adjust
     * @param earlierOrLater  false for earlier, true for later
     * @return the adjusted instant millis
     */
    public long adjustOffset(long instant, boolean earlierOrLater) {
        // a bit messy, but will work in all non-pathological cases
        
        // evaluate 3 hours before and after to work out if anything is happening
        long instantBefore = instant - 3 * DateTimeConstants.MILLIS_PER_HOUR;
        long instantAfter = instant + 3 * DateTimeConstants.MILLIS_PER_HOUR;
        long offsetBefore = getOffset(instantBefore);
        long offsetAfter = getOffset(instantAfter);
        if (offsetBefore <= offsetAfter) {
            return instant;  // not an overlap (less than is a gap, equal is normal case)
        }
        
        // work out range of instants that have duplicate local times
        long diff = offsetBefore - offsetAfter;
        long transition = nextTransition(instantBefore);
        long overlapStart = transition - diff;
        long overlapEnd = transition + diff;
        if (instant < overlapStart || instant >= overlapEnd) {
          return instant;  // not an overlap
        }
        
        // calculate result
        long afterStart = instant - overlapStart;
        if (afterStart >= diff) {
          // currently in later offset
          return earlierOrLater ? instant : instant - diff;
        } else {
          // currently in earlier offset
          return earlierOrLater ? instant + diff : instant;
        }
    }
//    System.out.println(new DateTime(transitionStart, DateTimeZone.UTC) + " " + new DateTime(transitionStart, this));

    //-----------------------------------------------------------------------
    /**
     * Returns true if this time zone has no transitions.
     *
     * @return true if no transitions
     */
    public abstract boolean isFixed();

    /**
     * Advances the given instant to where the time zone offset or name changes.
     * If the instant returned is exactly the same as passed in, then
     * no changes occur after the given instant.
     *
     * @param instant  milliseconds from 1970-01-01T00:00:00Z
     * @return milliseconds from 1970-01-01T00:00:00Z
     */
    public abstract long nextTransition(long instant);

    /**
     * Retreats the given instant to where the time zone offset or name changes.
     * If the instant returned is exactly the same as passed in, then
     * no changes occur before the given instant.
     *
     * @param instant  milliseconds from 1970-01-01T00:00:00Z
     * @return milliseconds from 1970-01-01T00:00:00Z
     */
    public abstract long previousTransition(long instant);

    // Basic methods
    //--------------------------------------------------------------------

    /**
     * Get the datetime zone as a {@link java.util.TimeZone}.
     * 
     * @return the closest matching TimeZone object
     */
    public java.util.TimeZone toTimeZone() {
        return java.util.TimeZone.getTimeZone(iID);
    }

    /**
     * Compare this datetime zone with another.
     * 
     * @param object the object to compare with
     * @return true if equal, based on the ID and all internal rules
     */
    public abstract boolean equals(Object object);

    /**
     * Gets a hash code compatable with equals.
     * 
     * @return suitable hashcode
     */
    public int hashCode() {
        return 57 + getID().hashCode();
    }

    /**
     * Gets the datetime zone as a string, which is simply its ID.
     * @return the id of the zone
     */
    public String toString() {
        return getID();
    }

    /**
     * By default, when DateTimeZones are serialized, only a "stub" object
     * referring to the id is written out. When the stub is read in, it
     * replaces itself with a DateTimeZone object.
     * @return a stub object to go in the stream
     */
    protected Object writeReplace() throws ObjectStreamException {
        return new Stub(iID);
    }

    /**
     * Used to serialize DateTimeZones by id.
     */
    private static final class Stub implements Serializable {
        /** Serialization lock. */
        private static final long serialVersionUID = -6471952376487863581L;
        /** The ID of the zone. */
        private transient String iID;

        /**
         * Constructor.
         * @param id  the id of the zone
         */
        Stub(String id) {
            iID = id;
        }

        private void writeObject(ObjectOutputStream out) throws IOException {
            out.writeUTF(iID);
        }

        private void readObject(ObjectInputStream in) throws IOException {
            iID = in.readUTF();
        }

        private Object readResolve() throws ObjectStreamException {
            return forID(iID);
        }
    }

}


==> figures/DateTimeZoneF.java <==
/*
 *  Copyright 2001-2013 Stephen Colebourne
 *
 *  Licensed under the Apache License, Version 2.0 (the "License");
 *  you may not use this file except in compliance with the License.
 *  You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 *  Unless required by applicable law or agreed to in writing, software
 *  distributed under the License is distributed on an "AS IS" BASIS,
 *  WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 *  See the License for the specific language governing permissions and
 *  limitations under the License.
 */
package org.joda.time;

import java.io.IOException;
import java.io.ObjectInputStream;
import java.io.ObjectOutputStream;
import java.io.ObjectStreamException;
import java.io.Serializable;
import java.lang.ref.Reference;
import java.lang.ref.SoftReference;
import java.util.HashMap;
import java.util.Locale;
import java.util.Map;
import java.util.Set;
import java.util.TimeZone;

import org.joda.convert.FromString;
import org.joda.convert.ToString;
import org.joda.time.chrono.BaseChronology;
import org.joda.time.field.FieldUtils;
import org.joda.time.format.DateTimeFormatter;
import org.joda.time.format.DateTimeFormatterBuilder;
import org.joda.time.format.FormatUtils;
import org.joda.time.tz.DefaultNameProvider;
import org.joda.time.tz.FixedDateTimeZone;
import org.joda.time.tz.NameProvider;
import org.joda.time.tz.Provider;
import org.joda.time.tz.UTCProvider;
import org.joda.time.tz.ZoneInfoProvider;

/**
 * DateTimeZone represents a time zone.
 * <p>
 * A time zone is a system of rules to convert time from one geographic 
 * location to another. For example, Paris, France is one hour ahead of
 * London, England. Thus when it is 10:00 in London, it is 11:00 in Paris.
 * <p>
 * All time zone rules are expressed, for historical reasons, relative to
 * Greenwich, London. Local time in Greenwich is referred to as Greenwich Mean
 * Time (GMT).  This is similar, but not precisely identical, to Universal 
 * Coordinated Time, or UTC. This library only uses the term UTC.
 * <p>
 * Using this system, America/Los_Angeles is expressed as UTC-08:00, or UTC-07:00
 * in the summer. The offset -08:00 indicates that America/Los_Angeles time is
 * obtained from UTC by adding -08:00, that is, by subtracting 8 hours.
 * <p>
 * The offset differs in the summer because of daylight saving time, or DST.
 * The following definitions of time are generally used:
 * <ul>
 * <li>UTC - The reference time.
 * <li>Standard Time - The local time without a daylight saving time offset.
 * For example, in Paris, standard time is UTC+01:00.
 * <li>Daylight Saving Time - The local time with a daylight saving time 
 * offset. This offset is typically one hour, but not always. It is typically
 * used in most countries away from the equator.  In Paris, daylight saving 
 * time is UTC+02:00.
 * <li>Wall Time - This is what a local clock on the wall reads. This will be
 * either Standard Time or Daylight Saving Time depending on the time of year
 * and whether the location uses Daylight Saving Time.
 * </ul>
 * <p>
 * Unlike the Java TimeZone class, DateTimeZone is immutable. It also only
 * supports long format time zone ids. Thus EST and ECT are not accepted.
 * However, the factory that accepts a TimeZone will attempt to convert from
 * the old short id to a suitable long id.
 * <p>
 * DateTimeZone is thread-safe and immutable, and all subclasses must be as
 * well.
 * 
 * @author Brian S O'Neill
 * @author Stephen Colebourne
 * @since 1.0
 */
public abstract class DateTimeZone implements Serializable {
    
    /** Serialization version. */
    private static final long serialVersionUID = 5546345482340108586L;

    /** The time zone for Universal Coordinated Time */
    public static final DateTimeZone UTC = new FixedDateTimeZone("UTC", "UTC", 0, 0);
    /** Maximum offset. */
    private static final int MAX_MILLIS = (86400 * 1000) - 1;

    /** The instance that is providing time zones. */
    private static Provider cProvider;
    /** The instance that is providing time zone names. */
    private static NameProvider cNameProvider;
    /** The set of ID strings. */
    private static Set<String> cAvailableIDs;
    /** The default time zone. */
    private static volatile DateTimeZone cDefault;
    /** A formatter for printing and parsing zones. */
    private static DateTimeFormatter cOffsetFormatter;

    /** Cache that maps fixed offset strings to softly referenced DateTimeZones */
    private static Map<String, SoftReference<DateTimeZone>> iFixedOffsetCache;

    /** Cache of old zone IDs to new zone IDs */
    private static Map<String, String> cZoneIdConversion;

    static {
        setProvider0(null);
        setNameProvider0(null);
    }

    //-----------------------------------------------------------------------
    /**
     * Gets the default time zone.
     * <p>
     * The default time zone is derived from the system property {@code user.timezone}.
     * If that is {@code null} or is not a valid identifier, then the value of the
     * JDK {@code TimeZone} default is converted. If that fails, {@code UTC} is used.
     * <p>
     * NOTE: If the {@code java.util.TimeZone} default is updated <i>after</i> calling this
     * method, then the change will not be picked up here.
     * 
     * @return the default datetime zone object
     */
    public static DateTimeZone getDefault() {
        DateTimeZone zone = cDefault;
        if (zone == null) {
            synchronized(DateTimeZone.class) {
                zone = cDefault;
                if (zone == null) {
                    DateTimeZone temp = null;
                    try {
                        try {
                            String id = System.getProperty("user.timezone");
                            if (id != null) {  // null check avoids stack overflow
                                temp = forID(id);
                            }
                        } catch (RuntimeException ex) {
                            // ignored
                        }
                        if (temp == null) {
                            temp = forTimeZone(TimeZone.getDefault());
                        }
                    } catch (IllegalArgumentException ex) {
                        // ignored
                    }
                    if (temp == null) {
                        temp = UTC;
                    }
                    cDefault = zone = temp;
                }
            }
        }
        return zone;
    }

    /**
     * Sets the default time zone.
     * <p>
     * NOTE: Calling this method does <i>not</i> set the {@code java.util.TimeZone} default.
     * 
     * @param zone  the default datetime zone object, must not be null
     * @throws IllegalArgumentException if the zone is null
     * @throws SecurityException if the application has insufficient security rights
     */
    public static void setDefault(DateTimeZone zone) throws SecurityException {
        SecurityManager sm = System.getSecurityManager();
        if (sm != null) {
            sm.checkPermission(new JodaTimePermission("DateTimeZone.setDefault"));
        }
        if (zone == null) {
            throw new IllegalArgumentException("The datetime zone must not be null");
        }
        synchronized(DateTimeZone.class) {
            cDefault = zone;
        }
    }

    //-----------------------------------------------------------------------
    /**
     * Gets a time zone instance for the specified time zone id.
     * <p>
     * The time zone id may be one of those returned by getAvailableIDs.
     * Short ids, as accepted by {@link java.util.TimeZone}, are not accepted.
     * All IDs must be specified in the long format.
     * The exception is UTC, which is an acceptable id.
     * <p>
     * Alternatively a locale independent, fixed offset, datetime zone can
     * be specified. The form <code>[+-]hh:mm</code> can be used.
     * 
     * @param id  the ID of the datetime zone, null means default
     * @return the DateTimeZone object for the ID
     * @throws IllegalArgumentException if the ID is not recognised
     */
    @FromString
    public static DateTimeZone forID(String id) {
        if (id == null) {
            return getDefault();
        }
        if (id.equals("UTC")) {
            return DateTimeZone.UTC;
        }
        DateTimeZone zone = cProvider.getZone(id);
        if (zone != null) {
            return zone;
        }
        if (id.startsWith("+") || id.startsWith("-")) {
            int offset = parseOffset(id);
            if (offset == 0L) {
                return DateTimeZone.UTC;
            } else {
                id = printOffset(offset);
                return fixedOffsetZone(id, offset);
            }
        }
        throw new IllegalArgumentException("The datetime zone id '" + id + "' is not recognised");
    }

    /**
     * Gets a time zone instance for the specified offset to UTC in hours.
     * This method assumes standard length hours.
     * <p>
     * This factory is a convenient way of constructing zones with a fixed offset.
     * 
     * @param hoursOffset  the offset in hours from UTC, from -23 to +23
     * @return the DateTimeZone object for the offset
     * @throws IllegalArgumentException if the offset is too large or too small
     */
    public static DateTimeZone forOffsetHours(int hoursOffset) throws IllegalArgumentException {
        return forOffsetHoursMinutes(hoursOffset, 0);
    }

    /**
     * Gets a time zone instance for the specified offset to UTC in hours and minutes.
     * This method assumes 60 minutes in an hour, and standard length minutes.
     * <p>
     * This factory is a convenient way of constructing zones with a fixed offset.
     * The hours value must be in the range -23 to +23.
     * The minutes value must be in the range -59 to +59.
     * The following combinations of sign for the hour and minute are possible:
     * <pre>
     *  Hour    Minute    Example    Result
     * 
     *  +ve     +ve       (2, 15)    +02:15
     *  +ve     zero      (2, 0)     +02:00
     *  +ve     -ve       (2, -15)   IllegalArgumentException
     * 
     *  zero    +ve       (0, 15)    +00:15
     *  zero    zero      (0, 0)     +00:00
     *  zero    -ve       (0, -15)   -00:15
     * 
     *  -ve     +ve       (-2, 15)   -02:15
     *  -ve     zero      (-2, 0)    -02:00
     *  -ve     -ve       (-2, -15)  -02:15
     * </pre>
     * Note that in versions before 2.3, the minutes had to be zero or positive.
     * 
     * @param hoursOffset  the offset in hours from UTC, from -23 to +23
     * @param minutesOffset  the offset in minutes from UTC, from -59 to +59
     * @return the DateTimeZone object for the offset
     * @throws IllegalArgumentException if any value is out of range, the minutes are negative
     *  when the hours are positive, or the resulting offset exceeds +/- 23:59:59.000
     */
public static DateTimeZone forOffsetHoursMinutes(int hoursOffset, int minutesOffset) throws IllegalArgumentException {
	if (hoursOffset == 0 && minutesOffset == 0) {
		return DateTimeZone.UTC;
	}
	if (hoursOffset < -23 || hoursOffset > 23) {
		throw new IllegalArgumentException("Hours out of range: " + hoursOffset);
	}
	if (minutesOffset < -59 || minutesOffset > 59) {
		throw new IllegalArgumentException("Minutes out of range: " + minutesOffset);
	}
	if (hoursOffset > 0 && minutesOffset < 0) {
		throw new IllegalArgumentException("Positive hours must not have negative minutes: " + minutesOffset);
	}
	int offset = 0;
	...
}
		try {
            int hoursInMinutes = hoursOffset * 60;
            if (hoursInMinutes < 0) {
                minutesOffset = hoursInMinutes - Math.abs(minutesOffset);
            } else {
                minutesOffset = hoursInMinutes + minutesOffset;
            }
            offset = FieldUtils.safeMultiply(minutesOffset, DateTimeConstants.MILLIS_PER_MINUTE);
        } catch (ArithmeticException ex) {
            throw new IllegalArgumentException("Offset is too large");
        }
        return forOffsetMillis(offset);
    }

    /**
     * Gets a time zone instance for the specified offset to UTC in milliseconds.
     *
     * @param millisOffset  the offset in millis from UTC, from -23:59:59.999 to +23:59:59.999
     * @return the DateTimeZone object for the offset
     */
    public static DateTimeZone forOffsetMillis(int millisOffset) {
        if (millisOffset < -MAX_MILLIS || millisOffset > MAX_MILLIS) {
            throw new IllegalArgumentException("Millis out of range: " + millisOffset);
        }
        String id = printOffset(millisOffset);
        return fixedOffsetZone(id, millisOffset);
    }

    /**
     * Gets a time zone instance for a JDK TimeZone.
     * <p>
     * DateTimeZone only accepts a subset of the IDs from TimeZone. The
     * excluded IDs are the short three letter form (except UTC). This 
     * method will attempt to convert between time zones created using the
     * short IDs and the full version.
     * <p>
     * This method is not designed to parse time zones with rules created by
     * applications using <code>SimpleTimeZone</code> directly.
     * 
     * @param zone  the zone to convert, null means default
     * @return the DateTimeZone object for the zone
     * @throws IllegalArgumentException if the zone is not recognised
     */
    public static DateTimeZone forTimeZone(TimeZone zone) {
        if (zone == null) {
            return getDefault();
        }
        final String id = zone.getID();
        if (id.equals("UTC")) {
            return DateTimeZone.UTC;
        }

        // Convert from old alias before consulting provider since they may differ.
        DateTimeZone dtz = null;
        String convId = getConvertedId(id);
        if (convId != null) {
            dtz = cProvider.getZone(convId);
        }
        if (dtz == null) {
            dtz = cProvider.getZone(id);
        }
        if (dtz != null) {
            return dtz;
        }

        // Support GMT+/-hh:mm formats
        if (convId == null) {
            convId = zone.getID();
            if (convId.startsWith("GMT+") || convId.startsWith("GMT-")) {
                convId = convId.substring(3);
                int offset = parseOffset(convId);
                if (offset == 0L) {
                    return DateTimeZone.UTC;
                } else {
                    convId = printOffset(offset);
                    return fixedOffsetZone(convId, offset);
                }
            }
        }
        throw new IllegalArgumentException("The datetime zone id '" + id + "' is not recognised");
    }

    //-----------------------------------------------------------------------
    /**
     * Gets the zone using a fixed offset amount.
     * 
     * @param id  the zone id
     * @param offset  the offset in millis
     * @return the zone
     */
    private static synchronized DateTimeZone fixedOffsetZone(String id, int offset) {
        if (offset == 0) {
            return DateTimeZone.UTC;
        }
        if (iFixedOffsetCache == null) {
            iFixedOffsetCache = new HashMap<String, SoftReference<DateTimeZone>>();
        }
        DateTimeZone zone;
        Reference<DateTimeZone> ref = iFixedOffsetCache.get(id);
        if (ref != null) {
            zone = ref.get();
            if (zone != null) {
                return zone;
            }
        }
        zone = new FixedDateTimeZone(id, null, offset, offset);
        iFixedOffsetCache.put(id, new SoftReference<DateTimeZone>(zone));
        return zone;
    }

    /**
     * Gets all the available IDs supported.
     * 
     * @return an unmodifiable Set of String IDs
     */
    public static Set<String> getAvailableIDs() {
        return cAvailableIDs;
    }

    //-----------------------------------------------------------------------
    /**
     * Gets the zone provider factory.
     * <p>
     * The zone provider is a pluggable instance factory that supplies the
     * actual instances of DateTimeZone.
     * 
     * @return the provider
     */
    public static Provider getProvider() {
        return cProvider;
    }

    /**
     * Sets the zone provider factory.
     * <p>
     * The zone provider is a pluggable instance factory that supplies the
     * actual instances of DateTimeZone.
     * 
     * @param provider  provider to use, or null for default
     * @throws SecurityException if you do not have the permission DateTimeZone.setProvider
     * @throws IllegalArgumentException if the provider is invalid
     */
    public static void setProvider(Provider provider) throws SecurityException {
        SecurityManager sm = System.getSecurityManager();
        if (sm != null) {
            sm.checkPermission(new JodaTimePermission("DateTimeZone.setProvider"));
        }
        setProvider0(provider);
    }

    /**
     * Sets the zone provider factory without performing the security check.
     * 
     * @param provider  provider to use, or null for default
     * @throws IllegalArgumentException if the provider is invalid
     */
    private static void setProvider0(Provider provider) {
        if (provider == null) {
            provider = getDefaultProvider();
        }
        Set<String> ids = provider.getAvailableIDs();
        if (ids == null || ids.size() == 0) {
            throw new IllegalArgumentException
                ("The provider doesn't have any available ids");
        }
        if (!ids.contains("UTC")) {
            throw new IllegalArgumentException("The provider doesn't support UTC");
        }
        if (!UTC.equals(provider.getZone("UTC"))) {
            throw new IllegalArgumentException("Invalid UTC zone provided");
        }
        cProvider = provider;
        cAvailableIDs = ids;
    }

    /**
     * Gets the default zone provider.
     * <p>
     * Tries the system property <code>org.joda.time.DateTimeZone.Provider</code>.
     * Then tries a <code>ZoneInfoProvider</code> using the data in <code>org/joda/time/tz/data</code>.
     * Then uses <code>UTCProvider</code>.
     * 
     * @return the default name provider
     */
    private static Provider getDefaultProvider() {
        Provider provider = null;

        try {
            String providerClass =
                System.getProperty("org.joda.time.DateTimeZone.Provider");
            if (providerClass != null) {
                try {
                    provider = (Provider) Class.forName(providerClass).newInstance();
                } catch (Exception ex) {
                    Thread thread = Thread.currentThread();
                    thread.getThreadGroup().uncaughtException(thread, ex);
                }
            }
        } catch (SecurityException ex) {
            // ignored
        }

        if (provider == null) {
            try {
                provider = new ZoneInfoProvider("org/joda/time/tz/data");
            } catch (Exception ex) {
                Thread thread = Thread.currentThread();
                thread.getThreadGroup().uncaughtException(thread, ex);
            }
        }

        if (provider == null) {
            provider = new UTCProvider();
        }

        return provider;
    }

    //-----------------------------------------------------------------------
    /**
     * Gets the name provider factory.
     * <p>
     * The name provider is a pluggable instance factory that supplies the
     * names of each DateTimeZone.
     * 
     * @return the provider
     */
    public static NameProvider getNameProvider() {
        return cNameProvider;
    }

    /**
     * Sets the name provider factory.
     * <p>
     * The name provider is a pluggable instance factory that supplies the
     * names of each DateTimeZone.
     * 
     * @param nameProvider  provider to use, or null for default
     * @throws SecurityException if you do not have the permission DateTimeZone.setNameProvider
     * @throws IllegalArgumentException if the provider is invalid
     */
    public static void setNameProvider(NameProvider nameProvider) throws SecurityException {
        SecurityManager sm = System.getSecurityManager();
        if (sm != null) {
            sm.checkPermission(new JodaTimePermission("DateTimeZone.setNameProvider"));
        }
        setNameProvider0(nameProvider);
    }

    /**
     * Sets the name provider factory without performing the security check.
     * 
     * @param nameProvider  provider to use, or null for default
     * @throws IllegalArgumentException if the provider is invalid
     */
    private static void setNameProvider0(NameProvider nameProvider) {
        if (nameProvider == null) {
            nameProvider = getDefaultNameProvider();
        }
        cNameProvider = nameProvider;
    }

    /**
     * Gets the default name provider.
     * <p>
     * Tries the system property <code>org.joda.time.DateTimeZone.NameProvider</code>.
     * Then uses <code>DefaultNameProvider</code>.
     * 
     * @return the default name provider
     */
    private static NameProvider getDefaultNameProvider() {
        NameProvider nameProvider = null;
        try {
            String providerClass = System.getProperty("org.joda.time.DateTimeZone.NameProvider");
            if (providerClass != null) {
                try {
                    nameProvider = (NameProvider) Class.forName(providerClass).newInstance();
                } catch (Exception ex) {
                    Thread thread = Thread.currentThread();
                    thread.getThreadGroup().uncaughtException(thread, ex);
                }
            }
        } catch (SecurityException ex) {
            // ignore
        }

        if (nameProvider == null) {
            nameProvider = new DefaultNameProvider();
        }

        return nameProvider;
    }

    //-----------------------------------------------------------------------
    /**
     * Converts an old style id to a new style id.
     * 
     * @param id  the old style id
     * @return the new style id, null if not found
     */
    private static synchronized String getConvertedId(String id) {
        Map<String, String> map = cZoneIdConversion;
        if (map == null) {
            // Backwards compatibility with TimeZone.
            map = new HashMap<String, String>();
            map.put("GMT", "UTC");
            map.put("WET", "WET");
            map.put("CET", "CET");
            map.put("MET", "CET");
            map.put("ECT", "CET");
            map.put("EET", "EET");
            map.put("MIT", "Pacific/Apia");
            map.put("HST", "Pacific/Honolulu");  // JDK 1.1 compatible
            map.put("AST", "America/Anchorage");
            map.put("PST", "America/Los_Angeles");
            map.put("MST", "America/Denver");  // JDK 1.1 compatible
            map.put("PNT", "America/Phoenix");
            map.put("CST", "America/Chicago");
            map.put("EST", "America/New_York");  // JDK 1.1 compatible
            map.put("IET", "America/Indiana/Indianapolis");
            map.put("PRT", "America/Puerto_Rico");
            map.put("CNT", "America/St_Johns");
            map.put("AGT", "America/Argentina/Buenos_Aires");
            map.put("BET", "America/Sao_Paulo");
            map.put("ART", "Africa/Cairo");
            map.put("CAT", "Africa/Harare");
            map.put("EAT", "Africa/Addis_Ababa");
            map.put("NET", "Asia/Yerevan");
            map.put("PLT", "Asia/Karachi");
            map.put("IST", "Asia/Kolkata");
            map.put("BST", "Asia/Dhaka");
            map.put("VST", "Asia/Ho_Chi_Minh");
            map.put("CTT", "Asia/Shanghai");
            map.put("JST", "Asia/Tokyo");
            map.put("ACT", "Australia/Darwin");
            map.put("AET", "Australia/Sydney");
            map.put("SST", "Pacific/Guadalcanal");
            map.put("NST", "Pacific/Auckland");
            cZoneIdConversion = map;
        }
        return map.get(id);
    }

    private static int parseOffset(String str) {
        // Can't use a real chronology if called during class
        // initialization. Offset parser doesn't need it anyhow.
        Chronology chrono = new BaseChronology() {
            public DateTimeZone getZone() {
                return null;
            }
            public Chronology withUTC() {
                return this;
            }
            public Chronology withZone(DateTimeZone zone) {
                return this;
            }
            public String toString() {
                return getClass().getName();
            }
        };
        return -(int) offsetFormatter().withChronology(chrono).parseMillis(str);
    }

    /**
     * Formats a timezone offset string.
     * <p>
     * This method is kept separate from the formatting classes to speed and
     * simplify startup and classloading.
     * 
     * @param offset  the offset in milliseconds
     * @return the time zone string
     */
    private static String printOffset(int offset) {
        StringBuffer buf = new StringBuffer();
        if (offset >= 0) {
            buf.append('+');
        } else {
            buf.append('-');
            offset = -offset;
        }

        int hours = offset / DateTimeConstants.MILLIS_PER_HOUR;
        FormatUtils.appendPaddedInteger(buf, hours, 2);
        offset -= hours * (int) DateTimeConstants.MILLIS_PER_HOUR;

        int minutes = offset / DateTimeConstants.MILLIS_PER_MINUTE;
        buf.append(':');
        FormatUtils.appendPaddedInteger(buf, minutes, 2);
        offset -= minutes * DateTimeConstants.MILLIS_PER_MINUTE;
        if (offset == 0) {
            return buf.toString();
        }

        int seconds = offset / DateTimeConstants.MILLIS_PER_SECOND;
        buf.append(':');
        FormatUtils.appendPaddedInteger(buf, seconds, 2);
        offset -= seconds * DateTimeConstants.MILLIS_PER_SECOND;
        if (offset == 0) {
            return buf.toString();
        }

        buf.append('.');
        FormatUtils.appendPaddedInteger(buf, offset, 3);
        return buf.toString();
    }

    /**
     * Gets a printer/parser for managing the offset id formatting.
     * 
     * @return the formatter
     */
    private static synchronized DateTimeFormatter offsetFormatter() {
        if (cOffsetFormatter == null) {
            cOffsetFormatter = new DateTimeFormatterBuilder()
                .appendTimeZoneOffset(null, true, 2, 4)
                .toFormatter();
        }
        return cOffsetFormatter;
    }

    // Instance fields and methods
    //--------------------------------------------------------------------

    private final String iID;

    /**
     * Constructor.
     * 
     * @param id  the id to use
     * @throws IllegalArgumentException if the id is null
     */
    protected DateTimeZone(String id) {
        if (id == null) {
            throw new IllegalArgumentException("Id must not be null");
        }
        iID = id;
    }

    // Principal methods
    //--------------------------------------------------------------------

    /**
     * Gets the ID of this datetime zone.
     * 
     * @return the ID of this datetime zone
     */
    @ToString
    public final String getID() {
        return iID;
    }

    /**
     * Returns a non-localized name that is unique to this time zone. It can be
     * combined with id to form a unique key for fetching localized names.
     *
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the name for
     * @return name key or null if id should be used for names
     */
    public abstract String getNameKey(long instant);

    /**
     * Gets the short name of this datetime zone suitable for display using
     * the default locale.
     * <p>
     * If the name is not available for the locale, then this method returns a
     * string in the format <code>[+-]hh:mm</code>.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the name for
     * @return the human-readable short name in the default locale
     */
    public final String getShortName(long instant) {
        return getShortName(instant, null);
    }

    /**
     * Gets the short name of this datetime zone suitable for display using
     * the specified locale.
     * <p>
     * If the name is not available for the locale, then this method returns a
     * string in the format <code>[+-]hh:mm</code>.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the name for
     * @param locale  the locale to get the name for
     * @return the human-readable short name in the specified locale
     */
    public String getShortName(long instant, Locale locale) {
        if (locale == null) {
            locale = Locale.getDefault();
        }
        String nameKey = getNameKey(instant);
        if (nameKey == null) {
            return iID;
        }
        String name = cNameProvider.getShortName(locale, iID, nameKey);
        if (name != null) {
            return name;
        }
        return printOffset(getOffset(instant));
    }

    /**
     * Gets the long name of this datetime zone suitable for display using
     * the default locale.
     * <p>
     * If the name is not available for the locale, then this method returns a
     * string in the format <code>[+-]hh:mm</code>.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the name for
     * @return the human-readable long name in the default locale
     */
    public final String getName(long instant) {
        return getName(instant, null);
    }

    /**
     * Gets the long name of this datetime zone suitable for display using
     * the specified locale.
     * <p>
     * If the name is not available for the locale, then this method returns a
     * string in the format <code>[+-]hh:mm</code>.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the name for
     * @param locale  the locale to get the name for
     * @return the human-readable long name in the specified locale
     */
    public String getName(long instant, Locale locale) {
        if (locale == null) {
            locale = Locale.getDefault();
        }
        String nameKey = getNameKey(instant);
        if (nameKey == null) {
            return iID;
        }
        String name = cNameProvider.getName(locale, iID, nameKey);
        if (name != null) {
            return name;
        }
        return printOffset(getOffset(instant));
    }

    /**
     * Gets the millisecond offset to add to UTC to get local time.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the offset for
     * @return the millisecond offset to add to UTC to get local time
     */
    public abstract int getOffset(long instant);

    /**
     * Gets the millisecond offset to add to UTC to get local time.
     * 
     * @param instant  instant to get the offset for, null means now
     * @return the millisecond offset to add to UTC to get local time
     */
    public final int getOffset(ReadableInstant instant) {
        if (instant == null) {
            return getOffset(DateTimeUtils.currentTimeMillis());
        }
        return getOffset(instant.getMillis());
    }

    /**
     * Gets the standard millisecond offset to add to UTC to get local time,
     * when standard time is in effect.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the offset for
     * @return the millisecond offset to add to UTC to get local time
     */
    public abstract int getStandardOffset(long instant);

    /**
     * Checks whether, at a particular instant, the offset is standard or not.
     * <p>
     * This method can be used to determine whether Summer Time (DST) applies.
     * As a general rule, if the offset at the specified instant is standard,
     * then either Winter time applies, or there is no Summer Time. If the
     * instant is not standard, then Summer Time applies.
     * <p>
     * The implementation of the method is simply whether {@link #getOffset(long)}
     * equals {@link #getStandardOffset(long)} at the specified instant.
     * 
     * @param instant  milliseconds from 1970-01-01T00:00:00Z to get the offset for
     * @return true if the offset at the given instant is the standard offset
     * @since 1.5
     */
    public boolean isStandardOffset(long instant) {
        return getOffset(instant) == getStandardOffset(instant);
    }

    /**
     * Gets the millisecond offset to subtract from local time to get UTC time.
     * This offset can be used to undo adding the offset obtained by getOffset.
     *
     * <pre>
     * millisLocal == millisUTC   + getOffset(millisUTC)
     * millisUTC   == millisLocal - getOffsetFromLocal(millisLocal)
     * </pre>
     *
     * NOTE: After calculating millisLocal, some error may be introduced. At
     * offset transitions (due to DST or other historical changes), ranges of
     * local times may map to different UTC times.
     * <p>
     * This method will return an offset suitable for calculating an instant
     * after any DST gap. For example, consider a zone with a cutover
     * from 01:00 to 01:59:<br />
     * Input: 00:00  Output: 00:00<br />
     * Input: 00:30  Output: 00:30<br />
     * Input: 01:00  Output: 02:00<br />
     * Input: 01:30  Output: 02:30<br />
     * Input: 02:00  Output: 02:00<br />
     * Input: 02:30  Output: 02:30<br />
     * <p>
     * During a DST overlap (where the local time is ambiguous) this method will return
     * the earlier instant. The combination of these two rules is to always favour
     * daylight (summer) time over standard (winter) time.
     * <p>
     * NOTE: Prior to v2.0, the DST overlap behaviour was not defined and varied by hemisphere.
     * Prior to v1.5, the DST gap behaviour was also not defined.
     *
     * @param instantLocal  the millisecond instant, relative to this time zone, to get the offset for
     * @return the millisecond offset to subtract from local time to get UTC time
     */
    public int getOffsetFromLocal(long instantLocal) {
        // get the offset at instantLocal (first estimate)
        final int offsetLocal = getOffset(instantLocal);
        // adjust instantLocal using the estimate and recalc the offset
        final long instantAdjusted = instantLocal - offsetLocal;
        final int offsetAdjusted = getOffset(instantAdjusted);
        // if the offsets differ, we must be near a DST boundary
        if (offsetLocal != offsetAdjusted) {
            // we need to ensure that time is always after the DST gap
            // this happens naturally for positive offsets, but not for negative
            if ((offsetLocal - offsetAdjusted) < 0) {
                // if we just return offsetAdjusted then the time is pushed
                // back before the transition, whereas it should be
                // on or after the transition
                long nextLocal = nextTransition(instantAdjusted);
                long nextAdjusted = nextTransition(instantLocal - offsetAdjusted);
                if (nextLocal != nextAdjusted) {
                    return offsetLocal;
                }
            }
        } else if (offsetLocal >= 0) {
            long prev = previousTransition(instantAdjusted);
            if (prev < instantAdjusted) {
                int offsetPrev = getOffset(prev);
                int diff = offsetPrev - offsetLocal;
                if (instantAdjusted - prev <= diff) {
                    return offsetPrev;
                }
            }
        }
        return offsetAdjusted;
    }

    /**
     * Converts a standard UTC instant to a local instant with the same
     * local time. This conversion is used before performing a calculation
     * so that the calculation can be done using a simple local zone.
     *
     * @param instantUTC  the UTC instant to convert to local
     * @return the local instant with the same local time
     * @throws ArithmeticException if the result overflows a long
     * @since 1.5
     */
    public long convertUTCToLocal(long instantUTC) {
        int offset = getOffset(instantUTC);
        long instantLocal = instantUTC + offset;
        // If there is a sign change, but the two values have the same sign...
        if ((instantUTC ^ instantLocal) < 0 && (instantUTC ^ offset) >= 0) {
            throw new ArithmeticException("Adding time zone offset caused overflow");
        }
        return instantLocal;
    }

    /**
     * Converts a local instant to a standard UTC instant with the same
     * local time attempting to use the same offset as the original.
     * <p>
     * This conversion is used after performing a calculation
     * where the calculation was done using a simple local zone.
     * Whenever possible, the same offset as the original offset will be used.
     * This is most significant during a daylight savings overlap.
     *
     * @param instantLocal  the local instant to convert to UTC
     * @param strict  whether the conversion should reject non-existent local times
     * @param originalInstantUTC  the original instant that the calculation is based on
     * @return the UTC instant with the same local time, 
     * @throws ArithmeticException if the result overflows a long
     * @throws IllegalArgumentException if the zone has no equivalent local time
     * @since 2.0
     */
    public long convertLocalToUTC(long instantLocal, boolean strict, long originalInstantUTC) {
        int offsetOriginal = getOffset(originalInstantUTC);
        long instantUTC = instantLocal - offsetOriginal;
        int offsetLocalFromOriginal = getOffset(instantUTC);
        if (offsetLocalFromOriginal == offsetOriginal) {
            return instantUTC;
        }
        return convertLocalToUTC(instantLocal, strict);
    }

    /**
     * Converts a local instant to a standard UTC instant with the same
     * local time. This conversion is used after performing a calculation
     * where the calculation was done using a simple local zone.
     *
     * @param instantLocal  the local instant to convert to UTC
     * @param strict  whether the conversion should reject non-existent local times
     * @return the UTC instant with the same local time, 
     * @throws ArithmeticException if the result overflows a long
     * @throws IllegalInstantException if the zone has no equivalent local time
     * @since 1.5
     */
    public long convertLocalToUTC(long instantLocal, boolean strict) {
        // get the offset at instantLocal (first estimate)
        int offsetLocal = getOffset(instantLocal);
        // adjust instantLocal using the estimate and recalc the offset
        int offset = getOffset(instantLocal - offsetLocal);
        // if the offsets differ, we must be near a DST boundary
        if (offsetLocal != offset) {
            // if strict then always check if in DST gap
            // otherwise only check if zone in Western hemisphere (as the
            // value of offset is already correct for Eastern hemisphere)
            if (strict || offsetLocal < 0) {
                // determine if we are in the DST gap
                long nextLocal = nextTransition(instantLocal - offsetLocal);
                if (nextLocal == (instantLocal - offsetLocal)) {
                    nextLocal = Long.MAX_VALUE;
                }
                long nextAdjusted = nextTransition(instantLocal - offset);
                if (nextAdjusted == (instantLocal - offset)) {
                    nextAdjusted = Long.MAX_VALUE;
                }
                if (nextLocal != nextAdjusted) {
                    // yes we are in the DST gap
                    if (strict) {
                        // DST gap is not acceptable
                        throw new IllegalInstantException(instantLocal, getID());
                    } else {
                        // DST gap is acceptable, but for the Western hemisphere
                        // the offset is wrong and will result in local times
                        // before the cutover so use the offsetLocal instead
                        offset = offsetLocal;
                    }
                }
            }
        }
        // check for overflow
        long instantUTC = instantLocal - offset;
        // If there is a sign change, but the two values have different signs...
        if ((instantLocal ^ instantUTC) < 0 && (instantLocal ^ offset) < 0) {
            throw new ArithmeticException("Subtracting time zone offset caused overflow");
        }
        return instantUTC;
    }

    /**
     * Gets the millisecond instant in another zone keeping the same local time.
     * <p>
     * The conversion is performed by converting the specified UTC millis to local
     * millis in this zone, then converting back to UTC millis in the new zone.
     *
     * @param newZone  the new zone, null means default
     * @param oldInstant  the UTC millisecond instant to convert
     * @return the UTC millisecond instant with the same local time in the new zone
     */
    public long getMillisKeepLocal(DateTimeZone newZone, long oldInstant) {
        if (newZone == null) {
            newZone = DateTimeZone.getDefault();
        }
        if (newZone == this) {
            return oldInstant;
        }
        long instantLocal = convertUTCToLocal(oldInstant);
        return newZone.convertLocalToUTC(instantLocal, false, oldInstant);
    }

//    //-----------------------------------------------------------------------
//    /**
//     * Checks if the given {@link LocalDateTime} is within an overlap.
//     * <p>
//     * When switching from Daylight Savings Time to standard time there is
//     * typically an overlap where the same clock hour occurs twice. This
//     * method identifies whether the local datetime refers to such an overlap.
//     * 
//     * @param localDateTime  the time to check, not null
//     * @return true if the given datetime refers to an overlap
//     */
//    public boolean isLocalDateTimeOverlap(LocalDateTime localDateTime) {
//        if (isFixed()) {
//            return false;
//        }
//        long instantLocal = localDateTime.toDateTime(DateTimeZone.UTC).getMillis();
//        // get the offset at instantLocal (first estimate)
//        int offsetLocal = getOffset(instantLocal);
//        // adjust instantLocal using the estimate and recalc the offset
//        int offset = getOffset(instantLocal - offsetLocal);
//        // if the offsets differ, we must be near a DST boundary
//        if (offsetLocal != offset) {
//            long nextLocal = nextTransition(instantLocal - offsetLocal);
//            long nextAdjusted = nextTransition(instantLocal - offset);
//            if (nextLocal != nextAdjusted) {
//                // in DST gap
//                return false;
//            }
//            long diff = Math.abs(offset - offsetLocal);
//            DateTime dateTime = localDateTime.toDateTime(this);
//            DateTime adjusted = dateTime.plus(diff);
//            if (dateTime.getHourOfDay() == adjusted.getHourOfDay() &&
//                    dateTime.getMinuteOfHour() == adjusted.getMinuteOfHour() &&
//                    dateTime.getSecondOfMinute() == adjusted.getSecondOfMinute()) {
//                return true;
//            }
//            adjusted = dateTime.minus(diff);
//            if (dateTime.getHourOfDay() == adjusted.getHourOfDay() &&
//                    dateTime.getMinuteOfHour() == adjusted.getMinuteOfHour() &&
//                    dateTime.getSecondOfMinute() == adjusted.getSecondOfMinute()) {
//                return true;
//            }
//            return false;
//        }
//        return false;
//    }
//        
//        
//        DateTime dateTime = null;
//        try {
//            dateTime = localDateTime.toDateTime(this);
//        } catch (IllegalArgumentException ex) {
//            return false;  // it is a gap, not an overlap
//        }
//        long offset1 = Math.abs(getOffset(dateTime.getMillis() + 1) - getStandardOffset(dateTime.getMillis() + 1));
//        long offset2 = Math.abs(getOffset(dateTime.getMillis() - 1) - getStandardOffset(dateTime.getMillis() - 1));
//        long offset = Math.max(offset1, offset2);
//        if (offset == 0) {
//            return false;
//        }
//        DateTime adjusted = dateTime.plus(offset);
//        if (dateTime.getHourOfDay() == adjusted.getHourOfDay() &&
//                dateTime.getMinuteOfHour() == adjusted.getMinuteOfHour() &&
//                dateTime.getSecondOfMinute() == adjusted.getSecondOfMinute()) {
//            return true;
//        }
//        adjusted = dateTime.minus(offset);
//        if (dateTime.getHourOfDay() == adjusted.getHourOfDay() &&
//                dateTime.getMinuteOfHour() == adjusted.getMinuteOfHour() &&
//                dateTime.getSecondOfMinute() == adjusted.getSecondOfMinute()) {
//            return true;
//        }
//        return false;
        
//        long millis = dateTime.getMillis();
//        long nextTransition = nextTransition(millis);
//        long previousTransition = previousTransition(millis);
//        long deltaToPreviousTransition = millis - previousTransition;
//        long deltaToNextTransition = nextTransition - millis;
//        if (deltaToNextTransition < deltaToPreviousTransition) {
//            int offset = getOffset(nextTransition);
//            int standardOffset = getStandardOffset(nextTransition);
//            if (Math.abs(offset - standardOffset) >= deltaToNextTransition) {
//                return true;
//            }
//        } else  {
//            int offset = getOffset(previousTransition);
//            int standardOffset = getStandardOffset(previousTransition);
//            if (Math.abs(offset - standardOffset) >= deltaToPreviousTransition) {
//                return true;
//            }
//        }
//        return false;
//    }

    /**
     * Checks if the given {@link LocalDateTime} is within a gap.
     * <p>
     * When switching from standard time to Daylight Savings Time there is
     * typically a gap where a clock hour is missing. This method identifies
     * whether the local datetime refers to such a gap.
     * 
     * @param localDateTime  the time to check, not null
     * @return true if the given datetime refers to a gap
     * @since 1.6
     */
    public boolean isLocalDateTimeGap(LocalDateTime localDateTime) {
        if (isFixed()) {
            return false;
        }
        try {
            localDateTime.toDateTime(this);
            return false;
        } catch (IllegalInstantException ex) {
            return true;
        }
    }

    /**
     * Adjusts the offset to be the earlier or later one during an overlap.
     * 
     * @param instant  the instant to adjust
     * @param earlierOrLater  false for earlier, true for later
     * @return the adjusted instant millis
     */
    public long adjustOffset(long instant, boolean earlierOrLater) {
        // a bit messy, but will work in all non-pathological cases
        
        // evaluate 3 hours before and after to work out if anything is happening
        long instantBefore = instant - 3 * DateTimeConstants.MILLIS_PER_HOUR;
        long instantAfter = instant + 3 * DateTimeConstants.MILLIS_PER_HOUR;
        long offsetBefore = getOffset(instantBefore);
        long offsetAfter = getOffset(instantAfter);
        if (offsetBefore <= offsetAfter) {
            return instant;  // not an overlap (less than is a gap, equal is normal case)
        }
        
        // work out range of instants that have duplicate local times
        long diff = offsetBefore - offsetAfter;
        long transition = nextTransition(instantBefore);
        long overlapStart = transition - diff;
        long overlapEnd = transition + diff;
        if (instant < overlapStart || instant >= overlapEnd) {
          return instant;  // not an overlap
        }
        
        // calculate result
        long afterStart = instant - overlapStart;
        if (afterStart >= diff) {
          // currently in later offset
          return earlierOrLater ? instant : instant - diff;
        } else {
          // currently in earlier offset
          return earlierOrLater ? instant + diff : instant;
        }
    }
//    System.out.println(new DateTime(transitionStart, DateTimeZone.UTC) + " " + new DateTime(transitionStart, this));

    //-----------------------------------------------------------------------
    /**
     * Returns true if this time zone has no transitions.
     *
     * @return true if no transitions
     */
    public abstract boolean isFixed();

    /**
     * Advances the given instant to where the time zone offset or name changes.
     * If the instant returned is exactly the same as passed in, then
     * no changes occur after the given instant.
     *
     * @param instant  milliseconds from 1970-01-01T00:00:00Z
     * @return milliseconds from 1970-01-01T00:00:00Z
     */
    public abstract long nextTransition(long instant);

    /**
     * Retreats the given instant to where the time zone offset or name changes.
     * If the instant returned is exactly the same as passed in, then
     * no changes occur before the given instant.
     *
     * @param instant  milliseconds from 1970-01-01T00:00:00Z
     * @return milliseconds from 1970-01-01T00:00:00Z
     */
    public abstract long previousTransition(long instant);

    // Basic methods
    //--------------------------------------------------------------------

    /**
     * Get the datetime zone as a {@link java.util.TimeZone}.
     * 
     * @return the closest matching TimeZone object
     */
    public java.util.TimeZone toTimeZone() {
        return java.util.TimeZone.getTimeZone(iID);
    }

    /**
     * Compare this datetime zone with another.
     * 
     * @param object the object to compare with
     * @return true if equal, based on the ID and all internal rules
     */
    public abstract boolean equals(Object object);

    /**
     * Gets a hash code compatable with equals.
     * 
     * @return suitable hashcode
     */
    public int hashCode() {
        return 57 + getID().hashCode();
    }

    /**
     * Gets the datetime zone as a string, which is simply its ID.
     * @return the id of the zone
     */
    public String toString() {
        return getID();
    }

    /**
     * By default, when DateTimeZones are serialized, only a "stub" object
     * referring to the id is written out. When the stub is read in, it
     * replaces itself with a DateTimeZone object.
     * @return a stub object to go in the stream
     */
    protected Object writeReplace() throws ObjectStreamException {
        return new Stub(iID);
    }

    /**
     * Used to serialize DateTimeZones by id.
     */
    private static final class Stub implements Serializable {
        /** Serialization lock. */
        private static final long serialVersionUID = -6471952376487863581L;
        /** The ID of the zone. */
        private transient String iID;

        /**
         * Constructor.
         * @param id  the id of the zone
         */
        Stub(String id) {
            iID = id;
        }

        private void writeObject(ObjectOutputStream out) throws IOException {
            out.writeUTF(iID);
        }

        private void readObject(ObjectInputStream in) throws IOException {
            iID = in.readUTF();
        }

        private Object readResolve() throws ObjectStreamException {
            return forID(iID);
        }
    }

}


==> figures/MathUtilsB.java <==
/*
 * Licensed to the Apache Software Foundation (ASF) under one or more
 * contributor license agreements.  See the NOTICE file distributed with
 * this work for additional information regarding copyright ownership.
 * The ASF licenses this file to You under the Apache License, Version 2.0
 * (the "License"); you may not use this file except in compliance with
 * the License.  You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

package org.apache.commons.math.util;

import java.math.BigDecimal;
import java.util.Arrays;

/**
 * Some useful additions to the built-in functions in {@link Math}.
 * @version $Revision$ $Date$
 */
public final class MathUtils {

    /** Smallest positive number such that 1 - EPSILON is not numerically equal to 1. */
    public static final double EPSILON = 0x1.0p-53;

    /** Safe minimum, such that 1 / SAFE_MIN does not overflow.
     * <p>In IEEE 754 arithmetic, this is also the smallest normalized
     * number 2<sup>-1022</sup>.</p>
     */
    public static final double SAFE_MIN = 0x1.0p-1022;

    /** -1.0 cast as a byte. */
    private static final byte  NB = (byte)-1;

    /** -1.0 cast as a short. */
    private static final short NS = (short)-1;

    /** 1.0 cast as a byte. */
    private static final byte  PB = (byte)1;

    /** 1.0 cast as a short. */
    private static final short PS = (short)1;

    /** 0.0 cast as a byte. */
    private static final byte  ZB = (byte)0;

    /** 0.0 cast as a short. */
    private static final short ZS = (short)0;

    /** 2 &pi;. */
    private static final double TWO_PI = 2 * Math.PI;

    /**
     * Private Constructor
     */
    private MathUtils() {
        super();
    }

    /**
     * Add two integers, checking for overflow.
     * 
     * @param x an addend
     * @param y an addend
     * @return the sum <code>x+y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int addAndCheck(int x, int y) {
        long s = (long)x + (long)y;
        if (s < Integer.MIN_VALUE || s > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: add");
        }
        return (int)s;
    }

    /**
     * Add two long integers, checking for overflow.
     * 
     * @param a an addend
     * @param b an addend
     * @return the sum <code>a+b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long addAndCheck(long a, long b) {
        return addAndCheck(a, b, "overflow: add");
    }
    
    /**
     * Add two long integers, checking for overflow.
     * 
     * @param a an addend
     * @param b an addend
     * @param msg the message to use for any thrown exception.
     * @return the sum <code>a+b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    private static long addAndCheck(long a, long b, String msg) {
        long ret;
        if (a > b) {
            // use symmetry to reduce boundry cases
            ret = addAndCheck(b, a, msg);
        } else {
            // assert a <= b
            
            if (a < 0) {
                if (b < 0) {
                    // check for negative overflow
                    if (Long.MIN_VALUE - b <= a) {
                        ret = a + b;
                    } else {
                        throw new ArithmeticException(msg);
                    }
                } else {
                    // oppisite sign addition is always safe
                    ret = a + b;
                }
            } else {
                // assert a >= 0
                // assert b >= 0

                // check for positive overflow
                if (a <= Long.MAX_VALUE - b) {
                    ret = a + b;
                } else {
                    throw new ArithmeticException(msg);
                }
            }
        }
        return ret;
    }
    
    /**
     * Returns an exact representation of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>long</code>. The
     * largest value of <code>n</code> for which all coefficients are
     * <code> < Long.MAX_VALUE</code> is 66. If the computed value exceeds
     * <code>Long.MAX_VALUE</code> an <code>ArithMeticException
     *      </code> is
     * thrown.</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     * @throws ArithmeticException if the result is too large to be represented
     *         by a long integer.
     */
    public static long binomialCoefficient(final int n, final int k) {
        if (n < k) {
            throw new IllegalArgumentException(
                "must have n >= k for binomial coefficient (n,k)");
        }
        if (n < 0) {
            throw new IllegalArgumentException(
                "must have n >= 0 for binomial coefficient (n,k)");
        }
        if ((n == k) || (k == 0)) {
            return 1;
        }
        if ((k == 1) || (k == n - 1)) {
            return n;
        }

        long result = Math.round(binomialCoefficientDouble(n, k));
        if (result == Long.MAX_VALUE) {
            throw new ArithmeticException(
                "result too large to represent in a long integer");
        }
        return result;
    }

    /**
     * Returns a <code>double</code> representation of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>double</code>. The
     * largest value of <code>n</code> for which all coefficients are <
     * Double.MAX_VALUE is 1029. If the computed value exceeds Double.MAX_VALUE,
     * Double.POSITIVE_INFINITY is returned</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double binomialCoefficientDouble(final int n, final int k) {
        return Math.floor(Math.exp(binomialCoefficientLog(n, k)) + 0.5);
    }
    
    /**
     * Returns the natural <code>log</code> of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double binomialCoefficientLog(final int n, final int k) {
        if (n < k) {
            throw new IllegalArgumentException(
                "must have n >= k for binomial coefficient (n,k)");
        }
        if (n < 0) {
            throw new IllegalArgumentException(
                "must have n >= 0 for binomial coefficient (n,k)");
        }
        if ((n == k) || (k == 0)) {
            return 0;
        }
        if ((k == 1) || (k == n - 1)) {
            return Math.log((double)n);
        }
        double logSum = 0;

        // n!/k!
        for (int i = k + 1; i <= n; i++) {
            logSum += Math.log((double)i);
        }

        // divide by (n-k)!
        for (int i = 2; i <= n - k; i++) {
            logSum -= Math.log((double)i);
        }

        return logSum;
    }
    
    /**
     * Returns the <a href="http://mathworld.wolfram.com/HyperbolicCosine.html">
     * hyperbolic cosine</a> of x.
     * 
     * @param x double value for which to find the hyperbolic cosine
     * @return hyperbolic cosine of x
     */
    public static double cosh(double x) {
        return (Math.exp(x) + Math.exp(-x)) / 2.0;
    }
    
    /**
     * Returns true iff both arguments are NaN or neither is NaN and they are
     * equal
     * 
     * @param x first value
     * @param y second value
     * @return true if the values are equal or both are NaN
     */
    public static boolean equals(double x, double y) {
        return ((Double.isNaN(x) && Double.isNaN(y)) || x == y);
    }

    /**
     * Returns true iff both arguments are null or have same dimensions
     * and all their elements are {@link #equals(double,double) equals}
     * 
     * @param x first array
     * @param y second array
     * @return true if the values are both null or have same dimension
     * and equal elements
     * @since 1.2
     */
    public static boolean equals(double[] x, double[] y) {
        if ((x == null) || (y == null)) {
            return !((x == null) ^ (y == null));
        }
        if (x.length != y.length) {
            return false;
        }
        for (int i = 0; i < x.length; ++i) {
            if (!equals(x[i], y[i])) {
                return false;
            }
        }
        return true;
    }

    /**
     * Returns n!. Shorthand for <code>n</code> <a
     * href="http://mathworld.wolfram.com/Factorial.html"> Factorial</a>, the
     * product of the numbers <code>1,...,n</code>.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>long</code>. The
     * largest value of <code>n</code> for which <code>n!</code> <
     * Long.MAX_VALUE</code> is 20. If the computed value exceeds <code>Long.MAX_VALUE</code>
     * an <code>ArithMeticException </code> is thrown.</li>
     * </ul>
     * </p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws ArithmeticException if the result is too large to be represented
     *         by a long integer.
     * @throws IllegalArgumentException if n < 0
     */
    public static long factorial(final int n) {
        long result = Math.round(factorialDouble(n));
        if (result == Long.MAX_VALUE) {
            throw new ArithmeticException(
                "result too large to represent in a long integer");
        }
        return result;
    }

    /**
     * Returns n!. Shorthand for <code>n</code> <a
     * href="http://mathworld.wolfram.com/Factorial.html"> Factorial</a>, the
     * product of the numbers <code>1,...,n</code> as a <code>double</code>.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>double</code>. The
     * largest value of <code>n</code> for which <code>n!</code> <
     * Double.MAX_VALUE</code> is 170. If the computed value exceeds
     * Double.MAX_VALUE, Double.POSITIVE_INFINITY is returned</li>
     * </ul>
     * </p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws IllegalArgumentException if n < 0
     */
    public static double factorialDouble(final int n) {
        if (n < 0) {
            throw new IllegalArgumentException("must have n >= 0 for n!");
        }
        return Math.floor(Math.exp(factorialLog(n)) + 0.5);
    }

    /**
     * Returns the natural logarithm of n!.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * </ul></p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double factorialLog(final int n) {
        if (n < 0) {
            throw new IllegalArgumentException("must have n > 0 for n!");
        }
        double logSum = 0;
        for (int i = 2; i <= n; i++) {
            logSum += Math.log((double)i);
        }
        return logSum;
    }

    /**
     * <p>
     * Gets the greatest common divisor of the absolute value of two numbers,
     * using the "binary gcd" method which avoids division and modulo
     * operations. See Knuth 4.5.2 algorithm B. This algorithm is due to Josef
     * Stein (1961).
     * </p>
     * 
     * @param u a non-zero number
     * @param v a non-zero number
     * @return the greatest common divisor, never zero
     * @since 1.1
     */
public static int gcd(int u, int v) {
	if (u * v == 0) {
		return (Math.abs(u) + Math.abs(v));
	}
	...
}
        // keep u and v negative, as negative integers range down to
        // -2^31, while positive numbers can only be as large as 2^31-1
        // (i.e. we can't necessarily negate a negative number without
        // overflow)
        /* assert u!=0 && v!=0; */
        if (u > 0) {
            u = -u;
        } // make u negative
        if (v > 0) {
            v = -v;
        } // make v negative
        // B1. [Find power of 2]
        int k = 0;
        while ((u & 1) == 0 && (v & 1) == 0 && k < 31) { // while u and v are
                                                            // both even...
            u /= 2;
            v /= 2;
            k++; // cast out twos.
        }
        if (k == 31) {
            throw new ArithmeticException("overflow: gcd is 2^31");
        }
        // B2. Initialize: u and v have been divided by 2^k and at least
        // one is odd.
        int t = ((u & 1) == 1) ? v : -(u / 2)/* B3 */;
        // t negative: u was odd, v may be even (t replaces v)
        // t positive: u was even, v is odd (t replaces u)
        do {
            /* assert u<0 && v<0; */
            // B4/B3: cast out twos from t.
            while ((t & 1) == 0) { // while t is even..
                t /= 2; // cast out twos
            }
            // B5 [reset max(u,v)]
            if (t > 0) {
                u = -t;
            } else {
                v = t;
            }
            // B6/B3. at this point both u and v should be odd.
            t = (v - u) / 2;
            // |u| larger: t positive (replace u)
            // |v| larger: t negative (replace v)
        } while (t != 0);
        return -u * (1 << k); // gcd is u*2^k
    }

    /**
     * Returns an integer hash code representing the given double value.
     * 
     * @param value the value to be hashed
     * @return the hash code
     */
    public static int hash(double value) {
        return new Double(value).hashCode();
    }

    /**
     * Returns an integer hash code representing the given double array.
     * 
     * @param value the value to be hashed (may be null)
     * @return the hash code
     * @since 1.2
     */
    public static int hash(double[] value) {
        return Arrays.hashCode(value);
    }

    /**
     * For a byte value x, this method returns (byte)(+1) if x >= 0 and
     * (byte)(-1) if x < 0.
     * 
     * @param x the value, a byte
     * @return (byte)(+1) or (byte)(-1), depending on the sign of x
     */
    public static byte indicator(final byte x) {
        return (x >= ZB) ? PB : NB;
    }

    /**
     * For a double precision value x, this method returns +1.0 if x >= 0 and
     * -1.0 if x < 0. Returns <code>NaN</code> if <code>x</code> is
     * <code>NaN</code>.
     * 
     * @param x the value, a double
     * @return +1.0 or -1.0, depending on the sign of x
     */
    public static double indicator(final double x) {
        if (Double.isNaN(x)) {
            return Double.NaN;
        }
        return (x >= 0.0) ? 1.0 : -1.0;
    }

    /**
     * For a float value x, this method returns +1.0F if x >= 0 and -1.0F if x <
     * 0. Returns <code>NaN</code> if <code>x</code> is <code>NaN</code>.
     * 
     * @param x the value, a float
     * @return +1.0F or -1.0F, depending on the sign of x
     */
    public static float indicator(final float x) {
        if (Float.isNaN(x)) {
            return Float.NaN;
        }
        return (x >= 0.0F) ? 1.0F : -1.0F;
    }

    /**
     * For an int value x, this method returns +1 if x >= 0 and -1 if x < 0.
     * 
     * @param x the value, an int
     * @return +1 or -1, depending on the sign of x
     */
    public static int indicator(final int x) {
        return (x >= 0) ? 1 : -1;
    }

    /**
     * For a long value x, this method returns +1L if x >= 0 and -1L if x < 0.
     * 
     * @param x the value, a long
     * @return +1L or -1L, depending on the sign of x
     */
    public static long indicator(final long x) {
        return (x >= 0L) ? 1L : -1L;
    }

    /**
     * For a short value x, this method returns (short)(+1) if x >= 0 and
     * (short)(-1) if x < 0.
     * 
     * @param x the value, a short
     * @return (short)(+1) or (short)(-1), depending on the sign of x
     */
    public static short indicator(final short x) {
        return (x >= ZS) ? PS : NS;
    }

    /**
     * Returns the least common multiple between two integer values.
     * 
     * @param a the first integer value.
     * @param b the second integer value.
     * @return the least common multiple between a and b.
     * @throws ArithmeticException if the lcm is too large to store as an int
     * @since 1.1
     */
    public static int lcm(int a, int b) {
        return Math.abs(mulAndCheck(a / gcd(a, b), b));
    }

    /** 
     * <p>Returns the 
     * <a href="http://mathworld.wolfram.com/Logarithm.html">logarithm</a>
     * for base <code>b</code> of <code>x</code>.
     * </p>
     * <p>Returns <code>NaN<code> if either argument is negative.  If 
     * <code>base</code> is 0 and <code>x</code> is positive, 0 is returned.
     * If <code>base</code> is positive and <code>x</code> is 0, 
     * <code>Double.NEGATIVE_INFINITY</code> is returned.  If both arguments
     * are 0, the result is <code>NaN</code>.</p>
     * 
     * @param base the base of the logarithm, must be greater than 0
     * @param x argument, must be greater than 0
     * @return the value of the logarithm - the number y such that base^y = x.
     * @since 1.2
     */ 
    public static double log(double base, double x) {
        return Math.log(x)/Math.log(base);
    }

    /**
     * Multiply two integers, checking for overflow.
     * 
     * @param x a factor
     * @param y a factor
     * @return the product <code>x*y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int mulAndCheck(int x, int y) {
        long m = ((long)x) * ((long)y);
        if (m < Integer.MIN_VALUE || m > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: mul");
        }
        return (int)m;
    }

    /**
     * Multiply two long integers, checking for overflow.
     * 
     * @param a first value
     * @param b second value
     * @return the product <code>a * b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long mulAndCheck(long a, long b) {
        long ret;
        String msg = "overflow: multiply";
        if (a > b) {
            // use symmetry to reduce boundry cases
            ret = mulAndCheck(b, a);
        } else {
            if (a < 0) {
                if (b < 0) {
                    // check for positive overflow with negative a, negative b
                    if (a >= Long.MAX_VALUE / b) {
                        ret = a * b;
                    } else {
                        throw new ArithmeticException(msg);
                    }
                } else if (b > 0) {
                    // check for negative overflow with negative a, positive b
                    if (Long.MIN_VALUE / b <= a) {
                        ret = a * b;
                    } else {
                        throw new ArithmeticException(msg);
                        
                    }
                } else {
                    // assert b == 0
                    ret = 0;
                }
            } else if (a > 0) {
                // assert a > 0
                // assert b > 0
                
                // check for positive overflow with positive a, positive b
                if (a <= Long.MAX_VALUE / b) {
                    ret = a * b;
                } else {
                    throw new ArithmeticException(msg);
                }
            } else {
                // assert a == 0
                ret = 0;
            }
        }
        return ret;
    }

    /**
     * Get the next machine representable number after a number, moving
     * in the direction of another number.
     * <p>
     * If <code>direction</code> is greater than or equal to<code>d</code>,
     * the smallest machine representable number strictly greater than
     * <code>d</code> is returned; otherwise the largest representable number
     * strictly less than <code>d</code> is returned.</p>
     * <p>
     * If <code>d</code> is NaN or Infinite, it is returned unchanged.</p>
     * 
     * @param d base number
     * @param direction (the only important thing is whether
     * direction is greater or smaller than d)
     * @return the next machine representable number in the specified direction
     * @since 1.2
     */
    public static double nextAfter(double d, double direction) {

        // handling of some important special cases
        if (Double.isNaN(d) || Double.isInfinite(d)) {
                return d;
        } else if (d == 0) {
                return (direction < 0) ? -Double.MIN_VALUE : Double.MIN_VALUE;
        }
        // special cases MAX_VALUE to infinity and  MIN_VALUE to 0
        // are handled just as normal numbers

        // split the double in raw components
        long bits     = Double.doubleToLongBits(d);
        long sign     = bits & 0x8000000000000000L;
        long exponent = bits & 0x7ff0000000000000L;
        long mantissa = bits & 0x000fffffffffffffL;

        if (d * (direction - d) >= 0) {
                // we should increase the mantissa
                if (mantissa == 0x000fffffffffffffL) {
                        return Double.longBitsToDouble(sign |
                                        (exponent + 0x0010000000000000L));
                } else {
                        return Double.longBitsToDouble(sign |
                                        exponent | (mantissa + 1));
                }
        } else {
                // we should decrease the mantissa
                if (mantissa == 0L) {
                        return Double.longBitsToDouble(sign |
                                        (exponent - 0x0010000000000000L) |
                                        0x000fffffffffffffL);
                } else {
                        return Double.longBitsToDouble(sign |
                                        exponent | (mantissa - 1));
                }
        }

    }

    /**
     * Scale a number by 2<sup>scaleFactor</sup>.
     * <p>If <code>d</code> is 0 or NaN or Infinite, it is returned unchanged.</p>
     * 
     * @param d base number
     * @param scaleFactor power of two by which d sould be multiplied
     * @return d &times; 2<sup>scaleFactor</sup>
     * @since 2.0
     */
    public static double scalb(final double d, final int scaleFactor) {

        // handling of some important special cases
        if ((d == 0) || Double.isNaN(d) || Double.isInfinite(d)) {
            return d;
        }

        // split the double in raw components
        final long bits     = Double.doubleToLongBits(d);
        final long exponent = bits & 0x7ff0000000000000L;
        final long rest     = bits & 0x800fffffffffffffL;

        // shift the exponent
        final long newBits = rest | (exponent + (((long) scaleFactor) << 52));
        return Double.longBitsToDouble(newBits);

    }

    /**
     * Normalize an angle in a 2&pi wide interval around a center value.
     * <p>This method has three main uses:</p>
     * <ul>
     *   <li>normalize an angle between 0 and 2&pi;:<br/>
     *       <code>a = MathUtils.normalizeAngle(a, Math.PI);</code></li>
     *   <li>normalize an angle between -&pi; and +&pi;<br/>
     *       <code>a = MathUtils.normalizeAngle(a, 0.0);</code></li>
     *   <li>compute the angle between two defining angular positions:<br>
     *       <code>angle = MathUtils.normalizeAngle(end, start) - start;</code></li>
     * </ul>
     * <p>Note that due to numerical accuracy and since &pi; cannot be represented
     * exactly, the result interval is <em>closed</em>, it cannot be half-closed
     * as would be more satisfactory in a purely mathematical view.</p>
     * @param a angle to normalize
     * @param center center of the desired 2&pi; interval for the result
     * @return a-2k&pi; with integer k and center-&pi; &lt;= a-2k&pi; &lt;= center+&pi;
     * @since 1.2
     */
     public static double normalizeAngle(double a, double center) {
         return a - TWO_PI * Math.floor((a + Math.PI - center) / TWO_PI);
     }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the {@link BigDecimal#ROUND_HALF_UP} method.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @return the rounded value.
     * @since 1.1
     */
    public static double round(double x, int scale) {
        return round(x, scale, BigDecimal.ROUND_HALF_UP);
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the given method which is any method defined in
     * {@link BigDecimal}.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    public static double round(double x, int scale, int roundingMethod) {
        try {
            return (new BigDecimal
                   (Double.toString(x))
                   .setScale(scale, roundingMethod))
                   .doubleValue();
        } catch (NumberFormatException ex) {
            if (Double.isInfinite(x)) {
                return x;          
            } else {
                return Double.NaN;
            }
        }
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounding using the {@link BigDecimal#ROUND_HALF_UP} method.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @return the rounded value.
     * @since 1.1
     */
    public static float round(float x, int scale) {
        return round(x, scale, BigDecimal.ROUND_HALF_UP);
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the given method which is any method defined in
     * {@link BigDecimal}.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    public static float round(float x, int scale, int roundingMethod) {
        float sign = indicator(x);
        float factor = (float)Math.pow(10.0f, scale) * sign;
        return (float)roundUnscaled(x * factor, sign, roundingMethod) / factor;
    }

    /**
     * Round the given non-negative, value to the "nearest" integer. Nearest is
     * determined by the rounding method specified. Rounding methods are defined
     * in {@link BigDecimal}.
     * 
     * @param unscaled the value to round.
     * @param sign the sign of the original, scaled value.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    private static double roundUnscaled(double unscaled, double sign,
        int roundingMethod) {
        switch (roundingMethod) {
        case BigDecimal.ROUND_CEILING :
            if (sign == -1) {
                unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            } else {
                unscaled = Math.ceil(nextAfter(unscaled, Double.POSITIVE_INFINITY));
            }
            break;
        case BigDecimal.ROUND_DOWN :
            unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            break;
        case BigDecimal.ROUND_FLOOR :
            if (sign == -1) {
                unscaled = Math.ceil(nextAfter(unscaled, Double.POSITIVE_INFINITY));
            } else {
                unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            }
            break;
        case BigDecimal.ROUND_HALF_DOWN : {
            unscaled = nextAfter(unscaled, Double.NEGATIVE_INFINITY);
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction > 0.5) {
                unscaled = Math.ceil(unscaled);
            } else {
                unscaled = Math.floor(unscaled);
            }
            break;
        }
        case BigDecimal.ROUND_HALF_EVEN : {
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction > 0.5) {
                unscaled = Math.ceil(unscaled);
            } else if (fraction < 0.5) {
                unscaled = Math.floor(unscaled);
            } else {
                // The following equality test is intentional and needed for rounding purposes
                if (Math.floor(unscaled) / 2.0 == Math.floor(Math
                    .floor(unscaled) / 2.0)) { // even
                    unscaled = Math.floor(unscaled);
                } else { // odd
                    unscaled = Math.ceil(unscaled);
                }
            }
            break;
        }
        case BigDecimal.ROUND_HALF_UP : {
            unscaled = nextAfter(unscaled, Double.POSITIVE_INFINITY);
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction >= 0.5) {
                unscaled = Math.ceil(unscaled);
            } else {
                unscaled = Math.floor(unscaled);
            }
            break;
        }
        case BigDecimal.ROUND_UNNECESSARY :
            if (unscaled != Math.floor(unscaled)) {
                throw new ArithmeticException("Inexact result from rounding");
            }
            break;
        case BigDecimal.ROUND_UP :
            unscaled = Math.ceil(nextAfter(unscaled,  Double.POSITIVE_INFINITY));
            break;
        default :
            throw new IllegalArgumentException("Invalid rounding method.");
        }
        return unscaled;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for byte value <code>x</code>.
     * <p>
     * For a byte value x, this method returns (byte)(+1) if x > 0, (byte)(0) if
     * x = 0, and (byte)(-1) if x < 0.</p>
     * 
     * @param x the value, a byte
     * @return (byte)(+1), (byte)(0), or (byte)(-1), depending on the sign of x
     */
    public static byte sign(final byte x) {
        return (x == ZB) ? ZB : (x > ZB) ? PB : NB;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for double precision <code>x</code>.
     * <p>
     * For a double value <code>x</code>, this method returns
     * <code>+1.0</code> if <code>x > 0</code>, <code>0.0</code> if
     * <code>x = 0.0</code>, and <code>-1.0</code> if <code>x < 0</code>.
     * Returns <code>NaN</code> if <code>x</code> is <code>NaN</code>.</p>
     * 
     * @param x the value, a double
     * @return +1.0, 0.0, or -1.0, depending on the sign of x
     */
    public static double sign(final double x) {
        if (Double.isNaN(x)) {
            return Double.NaN;
        }
        return (x == 0.0) ? 0.0 : (x > 0.0) ? 1.0 : -1.0;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for float value <code>x</code>.
     * <p>
     * For a float value x, this method returns +1.0F if x > 0, 0.0F if x =
     * 0.0F, and -1.0F if x < 0. Returns <code>NaN</code> if <code>x</code>
     * is <code>NaN</code>.</p>
     * 
     * @param x the value, a float
     * @return +1.0F, 0.0F, or -1.0F, depending on the sign of x
     */
    public static float sign(final float x) {
        if (Float.isNaN(x)) {
            return Float.NaN;
        }
        return (x == 0.0F) ? 0.0F : (x > 0.0F) ? 1.0F : -1.0F;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for int value <code>x</code>.
     * <p>
     * For an int value x, this method returns +1 if x > 0, 0 if x = 0, and -1
     * if x < 0.</p>
     * 
     * @param x the value, an int
     * @return +1, 0, or -1, depending on the sign of x
     */
    public static int sign(final int x) {
        return (x == 0) ? 0 : (x > 0) ? 1 : -1;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for long value <code>x</code>.
     * <p>
     * For a long value x, this method returns +1L if x > 0, 0L if x = 0, and
     * -1L if x < 0.</p>
     * 
     * @param x the value, a long
     * @return +1L, 0L, or -1L, depending on the sign of x
     */
    public static long sign(final long x) {
        return (x == 0L) ? 0L : (x > 0L) ? 1L : -1L;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for short value <code>x</code>.
     * <p>
     * For a short value x, this method returns (short)(+1) if x > 0, (short)(0)
     * if x = 0, and (short)(-1) if x < 0.</p>
     * 
     * @param x the value, a short
     * @return (short)(+1), (short)(0), or (short)(-1), depending on the sign of
     *         x
     */
    public static short sign(final short x) {
        return (x == ZS) ? ZS : (x > ZS) ? PS : NS;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/HyperbolicSine.html">
     * hyperbolic sine</a> of x.
     * 
     * @param x double value for which to find the hyperbolic sine
     * @return hyperbolic sine of x
     */
    public static double sinh(double x) {
        return (Math.exp(x) - Math.exp(-x)) / 2.0;
    }

    /**
     * Subtract two integers, checking for overflow.
     * 
     * @param x the minuend
     * @param y the subtrahend
     * @return the difference <code>x-y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int subAndCheck(int x, int y) {
        long s = (long)x - (long)y;
        if (s < Integer.MIN_VALUE || s > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: subtract");
        }
        return (int)s;
    }

    /**
     * Subtract two long integers, checking for overflow.
     * 
     * @param a first value
     * @param b second value
     * @return the difference <code>a-b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long subAndCheck(long a, long b) {
        long ret;
        String msg = "overflow: subtract";
        if (b == Long.MIN_VALUE) {
            if (a < 0) {
                ret = a - b;
            } else {
                throw new ArithmeticException(msg);
            }
        } else {
            // use additive inverse
            ret = addAndCheck(a, -b, msg);
        }
        return ret;
    }

}


==> figures/MathUtilsF.java <==
/*
 * Licensed to the Apache Software Foundation (ASF) under one or more
 * contributor license agreements.  See the NOTICE file distributed with
 * this work for additional information regarding copyright ownership.
 * The ASF licenses this file to You under the Apache License, Version 2.0
 * (the "License"); you may not use this file except in compliance with
 * the License.  You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

package org.apache.commons.math.util;

import java.math.BigDecimal;
import java.util.Arrays;

/**
 * Some useful additions to the built-in functions in {@link Math}.
 * @version $Revision$ $Date$
 */
public final class MathUtils {

    /** Smallest positive number such that 1 - EPSILON is not numerically equal to 1. */
    public static final double EPSILON = 0x1.0p-53;

    /** Safe minimum, such that 1 / SAFE_MIN does not overflow.
     * <p>In IEEE 754 arithmetic, this is also the smallest normalized
     * number 2<sup>-1022</sup>.</p>
     */
    public static final double SAFE_MIN = 0x1.0p-1022;

    /** -1.0 cast as a byte. */
    private static final byte  NB = (byte)-1;

    /** -1.0 cast as a short. */
    private static final short NS = (short)-1;

    /** 1.0 cast as a byte. */
    private static final byte  PB = (byte)1;

    /** 1.0 cast as a short. */
    private static final short PS = (short)1;

    /** 0.0 cast as a byte. */
    private static final byte  ZB = (byte)0;

    /** 0.0 cast as a short. */
    private static final short ZS = (short)0;

    /** 2 &pi;. */
    private static final double TWO_PI = 2 * Math.PI;

    /**
     * Private Constructor
     */
    private MathUtils() {
        super();
    }

    /**
     * Add two integers, checking for overflow.
     * 
     * @param x an addend
     * @param y an addend
     * @return the sum <code>x+y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int addAndCheck(int x, int y) {
        long s = (long)x + (long)y;
        if (s < Integer.MIN_VALUE || s > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: add");
        }
        return (int)s;
    }

    /**
     * Add two long integers, checking for overflow.
     * 
     * @param a an addend
     * @param b an addend
     * @return the sum <code>a+b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long addAndCheck(long a, long b) {
        return addAndCheck(a, b, "overflow: add");
    }
    
    /**
     * Add two long integers, checking for overflow.
     * 
     * @param a an addend
     * @param b an addend
     * @param msg the message to use for any thrown exception.
     * @return the sum <code>a+b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    private static long addAndCheck(long a, long b, String msg) {
        long ret;
        if (a > b) {
            // use symmetry to reduce boundry cases
            ret = addAndCheck(b, a, msg);
        } else {
            // assert a <= b
            
            if (a < 0) {
                if (b < 0) {
                    // check for negative overflow
                    if (Long.MIN_VALUE - b <= a) {
                        ret = a + b;
                    } else {
                        throw new ArithmeticException(msg);
                    }
                } else {
                    // oppisite sign addition is always safe
                    ret = a + b;
                }
            } else {
                // assert a >= 0
                // assert b >= 0

                // check for positive overflow
                if (a <= Long.MAX_VALUE - b) {
                    ret = a + b;
                } else {
                    throw new ArithmeticException(msg);
                }
            }
        }
        return ret;
    }
    
    /**
     * Returns an exact representation of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>long</code>. The
     * largest value of <code>n</code> for which all coefficients are
     * <code> < Long.MAX_VALUE</code> is 66. If the computed value exceeds
     * <code>Long.MAX_VALUE</code> an <code>ArithMeticException
     *      </code> is
     * thrown.</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     * @throws ArithmeticException if the result is too large to be represented
     *         by a long integer.
     */
    public static long binomialCoefficient(final int n, final int k) {
        if (n < k) {
            throw new IllegalArgumentException(
                "must have n >= k for binomial coefficient (n,k)");
        }
        if (n < 0) {
            throw new IllegalArgumentException(
                "must have n >= 0 for binomial coefficient (n,k)");
        }
        if ((n == k) || (k == 0)) {
            return 1;
        }
        if ((k == 1) || (k == n - 1)) {
            return n;
        }

        long result = Math.round(binomialCoefficientDouble(n, k));
        if (result == Long.MAX_VALUE) {
            throw new ArithmeticException(
                "result too large to represent in a long integer");
        }
        return result;
    }

    /**
     * Returns a <code>double</code> representation of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>double</code>. The
     * largest value of <code>n</code> for which all coefficients are <
     * Double.MAX_VALUE is 1029. If the computed value exceeds Double.MAX_VALUE,
     * Double.POSITIVE_INFINITY is returned</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double binomialCoefficientDouble(final int n, final int k) {
        return Math.floor(Math.exp(binomialCoefficientLog(n, k)) + 0.5);
    }
    
    /**
     * Returns the natural <code>log</code> of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double binomialCoefficientLog(final int n, final int k) {
        if (n < k) {
            throw new IllegalArgumentException(
                "must have n >= k for binomial coefficient (n,k)");
        }
        if (n < 0) {
            throw new IllegalArgumentException(
                "must have n >= 0 for binomial coefficient (n,k)");
        }
        if ((n == k) || (k == 0)) {
            return 0;
        }
        if ((k == 1) || (k == n - 1)) {
            return Math.log((double)n);
        }
        double logSum = 0;

        // n!/k!
        for (int i = k + 1; i <= n; i++) {
            logSum += Math.log((double)i);
        }

        // divide by (n-k)!
        for (int i = 2; i <= n - k; i++) {
            logSum -= Math.log((double)i);
        }

        return logSum;
    }
    
    /**
     * Returns the <a href="http://mathworld.wolfram.com/HyperbolicCosine.html">
     * hyperbolic cosine</a> of x.
     * 
     * @param x double value for which to find the hyperbolic cosine
     * @return hyperbolic cosine of x
     */
    public static double cosh(double x) {
        return (Math.exp(x) + Math.exp(-x)) / 2.0;
    }
    
    /**
     * Returns true iff both arguments are NaN or neither is NaN and they are
     * equal
     * 
     * @param x first value
     * @param y second value
     * @return true if the values are equal or both are NaN
     */
    public static boolean equals(double x, double y) {
        return ((Double.isNaN(x) && Double.isNaN(y)) || x == y);
    }

    /**
     * Returns true iff both arguments are null or have same dimensions
     * and all their elements are {@link #equals(double,double) equals}
     * 
     * @param x first array
     * @param y second array
     * @return true if the values are both null or have same dimension
     * and equal elements
     * @since 1.2
     */
    public static boolean equals(double[] x, double[] y) {
        if ((x == null) || (y == null)) {
            return !((x == null) ^ (y == null));
        }
        if (x.length != y.length) {
            return false;
        }
        for (int i = 0; i < x.length; ++i) {
            if (!equals(x[i], y[i])) {
                return false;
            }
        }
        return true;
    }

    /**
     * Returns n!. Shorthand for <code>n</code> <a
     * href="http://mathworld.wolfram.com/Factorial.html"> Factorial</a>, the
     * product of the numbers <code>1,...,n</code>.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>long</code>. The
     * largest value of <code>n</code> for which <code>n!</code> <
     * Long.MAX_VALUE</code> is 20. If the computed value exceeds <code>Long.MAX_VALUE</code>
     * an <code>ArithMeticException </code> is thrown.</li>
     * </ul>
     * </p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws ArithmeticException if the result is too large to be represented
     *         by a long integer.
     * @throws IllegalArgumentException if n < 0
     */
    public static long factorial(final int n) {
        long result = Math.round(factorialDouble(n));
        if (result == Long.MAX_VALUE) {
            throw new ArithmeticException(
                "result too large to represent in a long integer");
        }
        return result;
    }

    /**
     * Returns n!. Shorthand for <code>n</code> <a
     * href="http://mathworld.wolfram.com/Factorial.html"> Factorial</a>, the
     * product of the numbers <code>1,...,n</code> as a <code>double</code>.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>double</code>. The
     * largest value of <code>n</code> for which <code>n!</code> <
     * Double.MAX_VALUE</code> is 170. If the computed value exceeds
     * Double.MAX_VALUE, Double.POSITIVE_INFINITY is returned</li>
     * </ul>
     * </p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws IllegalArgumentException if n < 0
     */
    public static double factorialDouble(final int n) {
        if (n < 0) {
            throw new IllegalArgumentException("must have n >= 0 for n!");
        }
        return Math.floor(Math.exp(factorialLog(n)) + 0.5);
    }

    /**
     * Returns the natural logarithm of n!.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * </ul></p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double factorialLog(final int n) {
        if (n < 0) {
            throw new IllegalArgumentException("must have n > 0 for n!");
        }
        double logSum = 0;
        for (int i = 2; i <= n; i++) {
            logSum += Math.log((double)i);
        }
        return logSum;
    }

    /**
     * <p>
     * Gets the greatest common divisor of the absolute value of two numbers,
     * using the "binary gcd" method which avoids division and modulo
     * operations. See Knuth 4.5.2 algorithm B. This algorithm is due to Josef
     * Stein (1961).
     * </p>
     * 
     * @param u a non-zero number
     * @param v a non-zero number
     * @return the greatest common divisor, never zero
     * @since 1.1
     */
public static int gcd(int u, int v) {
	if ((u == 0) || (v == 0)) {
		return (Math.abs(u) + Math.abs(v));
	}
	...
}
        // keep u and v negative, as negative integers range down to
        // -2^31, while positive numbers can only be as large as 2^31-1
        // (i.e. we can't necessarily negate a negative number without
        // overflow)
        /* assert u!=0 && v!=0; */
        if (u > 0) {
            u = -u;
        } // make u negative
        if (v > 0) {
            v = -v;
        } // make v negative
        // B1. [Find power of 2]
        int k = 0;
        while ((u & 1) == 0 && (v & 1) == 0 && k < 31) { // while u and v are
                                                            // both even...
            u /= 2;
            v /= 2;
            k++; // cast out twos.
        }
        if (k == 31) {
            throw new ArithmeticException("overflow: gcd is 2^31");
        }
        // B2. Initialize: u and v have been divided by 2^k and at least
        // one is odd.
        int t = ((u & 1) == 1) ? v : -(u / 2)/* B3 */;
        // t negative: u was odd, v may be even (t replaces v)
        // t positive: u was even, v is odd (t replaces u)
        do {
            /* assert u<0 && v<0; */
            // B4/B3: cast out twos from t.
            while ((t & 1) == 0) { // while t is even..
                t /= 2; // cast out twos
            }
            // B5 [reset max(u,v)]
            if (t > 0) {
                u = -t;
            } else {
                v = t;
            }
            // B6/B3. at this point both u and v should be odd.
            t = (v - u) / 2;
            // |u| larger: t positive (replace u)
            // |v| larger: t negative (replace v)
        } while (t != 0);
        return -u * (1 << k); // gcd is u*2^k
    }

    /**
     * Returns an integer hash code representing the given double value.
     * 
     * @param value the value to be hashed
     * @return the hash code
     */
    public static int hash(double value) {
        return new Double(value).hashCode();
    }

    /**
     * Returns an integer hash code representing the given double array.
     * 
     * @param value the value to be hashed (may be null)
     * @return the hash code
     * @since 1.2
     */
    public static int hash(double[] value) {
        return Arrays.hashCode(value);
    }

    /**
     * For a byte value x, this method returns (byte)(+1) if x >= 0 and
     * (byte)(-1) if x < 0.
     * 
     * @param x the value, a byte
     * @return (byte)(+1) or (byte)(-1), depending on the sign of x
     */
    public static byte indicator(final byte x) {
        return (x >= ZB) ? PB : NB;
    }

    /**
     * For a double precision value x, this method returns +1.0 if x >= 0 and
     * -1.0 if x < 0. Returns <code>NaN</code> if <code>x</code> is
     * <code>NaN</code>.
     * 
     * @param x the value, a double
     * @return +1.0 or -1.0, depending on the sign of x
     */
    public static double indicator(final double x) {
        if (Double.isNaN(x)) {
            return Double.NaN;
        }
        return (x >= 0.0) ? 1.0 : -1.0;
    }

    /**
     * For a float value x, this method returns +1.0F if x >= 0 and -1.0F if x <
     * 0. Returns <code>NaN</code> if <code>x</code> is <code>NaN</code>.
     * 
     * @param x the value, a float
     * @return +1.0F or -1.0F, depending on the sign of x
     */
    public static float indicator(final float x) {
        if (Float.isNaN(x)) {
            return Float.NaN;
        }
        return (x >= 0.0F) ? 1.0F : -1.0F;
    }

    /**
     * For an int value x, this method returns +1 if x >= 0 and -1 if x < 0.
     * 
     * @param x the value, an int
     * @return +1 or -1, depending on the sign of x
     */
    public static int indicator(final int x) {
        return (x >= 0) ? 1 : -1;
    }

    /**
     * For a long value x, this method returns +1L if x >= 0 and -1L if x < 0.
     * 
     * @param x the value, a long
     * @return +1L or -1L, depending on the sign of x
     */
    public static long indicator(final long x) {
        return (x >= 0L) ? 1L : -1L;
    }

    /**
     * For a short value x, this method returns (short)(+1) if x >= 0 and
     * (short)(-1) if x < 0.
     * 
     * @param x the value, a short
     * @return (short)(+1) or (short)(-1), depending on the sign of x
     */
    public static short indicator(final short x) {
        return (x >= ZS) ? PS : NS;
    }

    /**
     * Returns the least common multiple between two integer values.
     * 
     * @param a the first integer value.
     * @param b the second integer value.
     * @return the least common multiple between a and b.
     * @throws ArithmeticException if the lcm is too large to store as an int
     * @since 1.1
     */
    public static int lcm(int a, int b) {
        return Math.abs(mulAndCheck(a / gcd(a, b), b));
    }

    /** 
     * <p>Returns the 
     * <a href="http://mathworld.wolfram.com/Logarithm.html">logarithm</a>
     * for base <code>b</code> of <code>x</code>.
     * </p>
     * <p>Returns <code>NaN<code> if either argument is negative.  If 
     * <code>base</code> is 0 and <code>x</code> is positive, 0 is returned.
     * If <code>base</code> is positive and <code>x</code> is 0, 
     * <code>Double.NEGATIVE_INFINITY</code> is returned.  If both arguments
     * are 0, the result is <code>NaN</code>.</p>
     * 
     * @param base the base of the logarithm, must be greater than 0
     * @param x argument, must be greater than 0
     * @return the value of the logarithm - the number y such that base^y = x.
     * @since 1.2
     */ 
    public static double log(double base, double x) {
        return Math.log(x)/Math.log(base);
    }

    /**
     * Multiply two integers, checking for overflow.
     * 
     * @param x a factor
     * @param y a factor
     * @return the product <code>x*y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int mulAndCheck(int x, int y) {
        long m = ((long)x) * ((long)y);
        if (m < Integer.MIN_VALUE || m > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: mul");
        }
        return (int)m;
    }

    /**
     * Multiply two long integers, checking for overflow.
     * 
     * @param a first value
     * @param b second value
     * @return the product <code>a * b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long mulAndCheck(long a, long b) {
        long ret;
        String msg = "overflow: multiply";
        if (a > b) {
            // use symmetry to reduce boundry cases
            ret = mulAndCheck(b, a);
        } else {
            if (a < 0) {
                if (b < 0) {
                    // check for positive overflow with negative a, negative b
                    if (a >= Long.MAX_VALUE / b) {
                        ret = a * b;
                    } else {
                        throw new ArithmeticException(msg);
                    }
                } else if (b > 0) {
                    // check for negative overflow with negative a, positive b
                    if (Long.MIN_VALUE / b <= a) {
                        ret = a * b;
                    } else {
                        throw new ArithmeticException(msg);
                        
                    }
                } else {
                    // assert b == 0
                    ret = 0;
                }
            } else if (a > 0) {
                // assert a > 0
                // assert b > 0
                
                // check for positive overflow with positive a, positive b
                if (a <= Long.MAX_VALUE / b) {
                    ret = a * b;
                } else {
                    throw new ArithmeticException(msg);
                }
            } else {
                // assert a == 0
                ret = 0;
            }
        }
        return ret;
    }

    /**
     * Get the next machine representable number after a number, moving
     * in the direction of another number.
     * <p>
     * If <code>direction</code> is greater than or equal to<code>d</code>,
     * the smallest machine representable number strictly greater than
     * <code>d</code> is returned; otherwise the largest representable number
     * strictly less than <code>d</code> is returned.</p>
     * <p>
     * If <code>d</code> is NaN or Infinite, it is returned unchanged.</p>
     * 
     * @param d base number
     * @param direction (the only important thing is whether
     * direction is greater or smaller than d)
     * @return the next machine representable number in the specified direction
     * @since 1.2
     */
    public static double nextAfter(double d, double direction) {

        // handling of some important special cases
        if (Double.isNaN(d) || Double.isInfinite(d)) {
                return d;
        } else if (d == 0) {
                return (direction < 0) ? -Double.MIN_VALUE : Double.MIN_VALUE;
        }
        // special cases MAX_VALUE to infinity and  MIN_VALUE to 0
        // are handled just as normal numbers

        // split the double in raw components
        long bits     = Double.doubleToLongBits(d);
        long sign     = bits & 0x8000000000000000L;
        long exponent = bits & 0x7ff0000000000000L;
        long mantissa = bits & 0x000fffffffffffffL;

        if (d * (direction - d) >= 0) {
                // we should increase the mantissa
                if (mantissa == 0x000fffffffffffffL) {
                        return Double.longBitsToDouble(sign |
                                        (exponent + 0x0010000000000000L));
                } else {
                        return Double.longBitsToDouble(sign |
                                        exponent | (mantissa + 1));
                }
        } else {
                // we should decrease the mantissa
                if (mantissa == 0L) {
                        return Double.longBitsToDouble(sign |
                                        (exponent - 0x0010000000000000L) |
                                        0x000fffffffffffffL);
                } else {
                        return Double.longBitsToDouble(sign |
                                        exponent | (mantissa - 1));
                }
        }

    }

    /**
     * Scale a number by 2<sup>scaleFactor</sup>.
     * <p>If <code>d</code> is 0 or NaN or Infinite, it is returned unchanged.</p>
     * 
     * @param d base number
     * @param scaleFactor power of two by which d sould be multiplied
     * @return d &times; 2<sup>scaleFactor</sup>
     * @since 2.0
     */
    public static double scalb(final double d, final int scaleFactor) {

        // handling of some important special cases
        if ((d == 0) || Double.isNaN(d) || Double.isInfinite(d)) {
            return d;
        }

        // split the double in raw components
        final long bits     = Double.doubleToLongBits(d);
        final long exponent = bits & 0x7ff0000000000000L;
        final long rest     = bits & 0x800fffffffffffffL;

        // shift the exponent
        final long newBits = rest | (exponent + (((long) scaleFactor) << 52));
        return Double.longBitsToDouble(newBits);

    }

    /**
     * Normalize an angle in a 2&pi wide interval around a center value.
     * <p>This method has three main uses:</p>
     * <ul>
     *   <li>normalize an angle between 0 and 2&pi;:<br/>
     *       <code>a = MathUtils.normalizeAngle(a, Math.PI);</code></li>
     *   <li>normalize an angle between -&pi; and +&pi;<br/>
     *       <code>a = MathUtils.normalizeAngle(a, 0.0);</code></li>
     *   <li>compute the angle between two defining angular positions:<br>
     *       <code>angle = MathUtils.normalizeAngle(end, start) - start;</code></li>
     * </ul>
     * <p>Note that due to numerical accuracy and since &pi; cannot be represented
     * exactly, the result interval is <em>closed</em>, it cannot be half-closed
     * as would be more satisfactory in a purely mathematical view.</p>
     * @param a angle to normalize
     * @param center center of the desired 2&pi; interval for the result
     * @return a-2k&pi; with integer k and center-&pi; &lt;= a-2k&pi; &lt;= center+&pi;
     * @since 1.2
     */
     public static double normalizeAngle(double a, double center) {
         return a - TWO_PI * Math.floor((a + Math.PI - center) / TWO_PI);
     }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the {@link BigDecimal#ROUND_HALF_UP} method.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @return the rounded value.
     * @since 1.1
     */
    public static double round(double x, int scale) {
        return round(x, scale, BigDecimal.ROUND_HALF_UP);
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the given method which is any method defined in
     * {@link BigDecimal}.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    public static double round(double x, int scale, int roundingMethod) {
        try {
            return (new BigDecimal
                   (Double.toString(x))
                   .setScale(scale, roundingMethod))
                   .doubleValue();
        } catch (NumberFormatException ex) {
            if (Double.isInfinite(x)) {
                return x;          
            } else {
                return Double.NaN;
            }
        }
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounding using the {@link BigDecimal#ROUND_HALF_UP} method.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @return the rounded value.
     * @since 1.1
     */
    public static float round(float x, int scale) {
        return round(x, scale, BigDecimal.ROUND_HALF_UP);
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the given method which is any method defined in
     * {@link BigDecimal}.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    public static float round(float x, int scale, int roundingMethod) {
        float sign = indicator(x);
        float factor = (float)Math.pow(10.0f, scale) * sign;
        return (float)roundUnscaled(x * factor, sign, roundingMethod) / factor;
    }

    /**
     * Round the given non-negative, value to the "nearest" integer. Nearest is
     * determined by the rounding method specified. Rounding methods are defined
     * in {@link BigDecimal}.
     * 
     * @param unscaled the value to round.
     * @param sign the sign of the original, scaled value.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    private static double roundUnscaled(double unscaled, double sign,
        int roundingMethod) {
        switch (roundingMethod) {
        case BigDecimal.ROUND_CEILING :
            if (sign == -1) {
                unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            } else {
                unscaled = Math.ceil(nextAfter(unscaled, Double.POSITIVE_INFINITY));
            }
            break;
        case BigDecimal.ROUND_DOWN :
            unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            break;
        case BigDecimal.ROUND_FLOOR :
            if (sign == -1) {
                unscaled = Math.ceil(nextAfter(unscaled, Double.POSITIVE_INFINITY));
            } else {
                unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            }
            break;
        case BigDecimal.ROUND_HALF_DOWN : {
            unscaled = nextAfter(unscaled, Double.NEGATIVE_INFINITY);
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction > 0.5) {
                unscaled = Math.ceil(unscaled);
            } else {
                unscaled = Math.floor(unscaled);
            }
            break;
        }
        case BigDecimal.ROUND_HALF_EVEN : {
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction > 0.5) {
                unscaled = Math.ceil(unscaled);
            } else if (fraction < 0.5) {
                unscaled = Math.floor(unscaled);
            } else {
                // The following equality test is intentional and needed for rounding purposes
                if (Math.floor(unscaled) / 2.0 == Math.floor(Math
                    .floor(unscaled) / 2.0)) { // even
                    unscaled = Math.floor(unscaled);
                } else { // odd
                    unscaled = Math.ceil(unscaled);
                }
            }
            break;
        }
        case BigDecimal.ROUND_HALF_UP : {
            unscaled = nextAfter(unscaled, Double.POSITIVE_INFINITY);
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction >= 0.5) {
                unscaled = Math.ceil(unscaled);
            } else {
                unscaled = Math.floor(unscaled);
            }
            break;
        }
        case BigDecimal.ROUND_UNNECESSARY :
            if (unscaled != Math.floor(unscaled)) {
                throw new ArithmeticException("Inexact result from rounding");
            }
            break;
        case BigDecimal.ROUND_UP :
            unscaled = Math.ceil(nextAfter(unscaled,  Double.POSITIVE_INFINITY));
            break;
        default :
            throw new IllegalArgumentException("Invalid rounding method.");
        }
        return unscaled;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for byte value <code>x</code>.
     * <p>
     * For a byte value x, this method returns (byte)(+1) if x > 0, (byte)(0) if
     * x = 0, and (byte)(-1) if x < 0.</p>
     * 
     * @param x the value, a byte
     * @return (byte)(+1), (byte)(0), or (byte)(-1), depending on the sign of x
     */
    public static byte sign(final byte x) {
        return (x == ZB) ? ZB : (x > ZB) ? PB : NB;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for double precision <code>x</code>.
     * <p>
     * For a double value <code>x</code>, this method returns
     * <code>+1.0</code> if <code>x > 0</code>, <code>0.0</code> if
     * <code>x = 0.0</code>, and <code>-1.0</code> if <code>x < 0</code>.
     * Returns <code>NaN</code> if <code>x</code> is <code>NaN</code>.</p>
     * 
     * @param x the value, a double
     * @return +1.0, 0.0, or -1.0, depending on the sign of x
     */
    public static double sign(final double x) {
        if (Double.isNaN(x)) {
            return Double.NaN;
        }
        return (x == 0.0) ? 0.0 : (x > 0.0) ? 1.0 : -1.0;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for float value <code>x</code>.
     * <p>
     * For a float value x, this method returns +1.0F if x > 0, 0.0F if x =
     * 0.0F, and -1.0F if x < 0. Returns <code>NaN</code> if <code>x</code>
     * is <code>NaN</code>.</p>
     * 
     * @param x the value, a float
     * @return +1.0F, 0.0F, or -1.0F, depending on the sign of x
     */
    public static float sign(final float x) {
        if (Float.isNaN(x)) {
            return Float.NaN;
        }
        return (x == 0.0F) ? 0.0F : (x > 0.0F) ? 1.0F : -1.0F;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for int value <code>x</code>.
     * <p>
     * For an int value x, this method returns +1 if x > 0, 0 if x = 0, and -1
     * if x < 0.</p>
     * 
     * @param x the value, an int
     * @return +1, 0, or -1, depending on the sign of x
     */
    public static int sign(final int x) {
        return (x == 0) ? 0 : (x > 0) ? 1 : -1;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for long value <code>x</code>.
     * <p>
     * For a long value x, this method returns +1L if x > 0, 0L if x = 0, and
     * -1L if x < 0.</p>
     * 
     * @param x the value, a long
     * @return +1L, 0L, or -1L, depending on the sign of x
     */
    public static long sign(final long x) {
        return (x == 0L) ? 0L : (x > 0L) ? 1L : -1L;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for short value <code>x</code>.
     * <p>
     * For a short value x, this method returns (short)(+1) if x > 0, (short)(0)
     * if x = 0, and (short)(-1) if x < 0.</p>
     * 
     * @param x the value, a short
     * @return (short)(+1), (short)(0), or (short)(-1), depending on the sign of
     *         x
     */
    public static short sign(final short x) {
        return (x == ZS) ? ZS : (x > ZS) ? PS : NS;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/HyperbolicSine.html">
     * hyperbolic sine</a> of x.
     * 
     * @param x double value for which to find the hyperbolic sine
     * @return hyperbolic sine of x
     */
    public static double sinh(double x) {
        return (Math.exp(x) - Math.exp(-x)) / 2.0;
    }

    /**
     * Subtract two integers, checking for overflow.
     * 
     * @param x the minuend
     * @param y the subtrahend
     * @return the difference <code>x-y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int subAndCheck(int x, int y) {
        long s = (long)x - (long)y;
        if (s < Integer.MIN_VALUE || s > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: subtract");
        }
        return (int)s;
    }

    /**
     * Subtract two long integers, checking for overflow.
     * 
     * @param a first value
     * @param b second value
     * @return the difference <code>a-b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long subAndCheck(long a, long b) {
        long ret;
        String msg = "overflow: subtract";
        if (b == Long.MIN_VALUE) {
            if (a < 0) {
                ret = a - b;
            } else {
                throw new ArithmeticException(msg);
            }
        } else {
            // use additive inverse
            ret = addAndCheck(a, -b, msg);
        }
        return ret;
    }

}

